Robustly Optimal Mechanisms for Selling Multiple Goods

We study robustly optimal mechanisms for selling multiple items. The seller maximizes revenue against a worst-case distribution of a buyer's valuations within a set of distributions, called an "ambiguity" set. We identify the exact forms of robustly optimal selling mechanisms and the worst-case distributions when the ambiguity set satisfies various moment conditions on the values of subsets of goods. The analysis reveals general properties of the ambiguity set that justifies categorical bundling, which includes separate sales and pure bundling as special cases.

==> code/Rotation.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     38093,        745]
NotebookOptionsPosition[     37509,        727]
NotebookOutlinePosition[     37910,        743]
CellTagsIndexPosition[     37867,        740]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"SetOptions", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "Plot", ",", "ParametricPlot", ",", "Graphics", ",", "Graphics3D", ",", 
      "Plot3D", ",", "ParametricPlot3D"}], "}"}], ",", 
    RowBox[{"BaseStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}], ",", 
       RowBox[{"FontSize", "\[Rule]", "14"}], ",", "Black", ",", 
       RowBox[{"AbsoluteThickness", "[", "1", "]"}]}], "}"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1.2", ",", "1.5"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P1", "=", 
   RowBox[{"Graphics3D", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Arrowheads", "[", "0.02", "]"}], ",", 
       RowBox[{"Arrow", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "\[Rho]"}], "}"}], 
        "]"}]}], "}"}], ",", 
     RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
     RowBox[{"Axes", "\[Rule]", "True"}], ",", 
     RowBox[{"AxesOrigin", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], ",", 
     RowBox[{"BoxRatios", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"1", ",", " ", "1", ",", " ", "1"}], "}"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"Max", "[", "\[Rho]", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"Max", "[", "\[Rho]", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"Max", "[", "\[Rho]", "]"}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"Ticks", "\[Rule]", "None"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(v\), \(1\)]\)\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(v\), \(2\)]\)\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(v\), \(3\)]\)\>\""}], "}"}]}], ",", 
     RowBox[{"AxesStyle", "\[Rule]", "Black"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"v", "[", "\[Theta]_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "/", 
         SqrtBox["3"]}], "+", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ")"}], "/", 
      SqrtBox["2"]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "/", 
         SqrtBox["3"]}], "-", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ")"}], "/", 
      SqrtBox["2"]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        SqrtBox["2"]}], 
       RowBox[{"Cos", "[", "\[Theta]", "]"}]}], 
      SqrtBox["3"]]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P2", "=", 
   RowBox[{"Graphics3D", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Arrowheads", "[", "0.02", "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Arrow", "[", 
         RowBox[{
          RowBox[{"ParametricPlot3D", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"v", "[", "\[Theta]", "]"}], "/", "2.3"}], "+", 
             RowBox[{"\[Rho]", "/", "2.5"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"\[Theta]", ",", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Phi]", "+", "0.02"}], ")"}], "*", "\[Pi]"}], ",", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Phi]", "+", "0.5"}], ")"}], "*", "\[Pi]"}]}], 
             "}"}]}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "1", ",", "1", ",", "3", ",", "1", ",", "3"}], 
           "]"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Phi]", ",", "0", ",", "2", ",", "0.5"}], "}"}]}], "]"}]}],
      "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P3", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Total", "[", 
       RowBox[{"\[Rho]", "/", "2.5"}], "]"}], "-", "x", "-", "y"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "0", ",", "2"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Opacity", "[", 
        RowBox[{"0.1", ",", "Blue"}], "]"}], "]"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", "None"}], ",", 
     RowBox[{"BoundaryStyle", "\[Rule]", "None"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "2"}], "}"}]}], ",", 
     RowBox[{"ClippingStyle", "\[Rule]", "None"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P4", "=", 
   RowBox[{"Graphics3D", "[", 
    RowBox[{"{", 
     RowBox[{"Red", ",", 
      RowBox[{"PointSize", "[", "0.02", "]"}], ",", 
      RowBox[{"Point", "[", 
       RowBox[{"\[Rho]", "/", "2.5"}], "]"}], ",", "Black", ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Inset", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox["R", "\[Phi]"], "v"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"v", "[", 
               RowBox[{
                RowBox[{"\[Phi]", "/", "2"}], "*", "\[Pi]"}], "]"}], "/", 
              "2.3"}], "+", 
             RowBox[{"\[Rho]", "/", "2.5"}]}], ")"}], "+", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0.02", ",", "0.08"}], "}"}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Phi]", ",", "0", ",", "3"}], "}"}]}], "]"}], ",", 
      RowBox[{"Inset", "[", 
       RowBox[{"\"\<\[Rho]\>\"", ",", 
        RowBox[{"\[Rho]", "+", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"-", "0.1"}], ",", "0"}], "}"}]}]}], "]"}]}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"P1", ",", "P2", ",", "P4", ",", "P3", ",", 
   RowBox[{"ImageSize", "->", "300"}], ",", 
   RowBox[{"ImageResolution", "->", "1200"}]}], "]"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJwdyE8oQwEAx/FZTT1tGBKtrDHiIv9KpIS1DTvNxSQrbTtgYwc3S+mplaWZ
TbPDDiSNHaQW7U+z4iDbYq3kHZ6iHJZsbAfCY793+Papr2R2Ua3ncjgcUTGo
u8jXxK9eh8JdljqYEh63w636aA/kOtx9MDp+PwB3A9QwJH8DKliakc3BpMBl
hqp0chlOyZ9ZX9R2C6wNGdfgm5behN+nbR4oYfIHcOxvwgeXRppiMMLPXkLN
ZPAa+m9zCdipzd7BbtKagtLtyAO0CVso6OZRNIxPE48wVyAY6CJ6yxJFCzf5
cuiRKSugk26sZv36YFW6FCI4uOEVw8wPrxWuHpoV0B6O6uDJ6KcBShuM85CR
eFfgk962DvXaMytM9ZuckJKRO5Dv0HggvTfDKg91HMEqcaWf/b79AEw3v7Mu
lJiC8NwqiMF/qJMFCQ==
  "],ExpressionUUID->"f1f91e43-164e-4922-b5d9-f338950ad6fb"],

Cell[BoxData[
 Graphics3DBox[{
   {Arrowheads[0.02], Arrow3DBox[{{0, 0, 0}, {1, 1.2, 1.5}}]}, 
   {Arrowheads[0.02], Arrow3DBox[Line3DBox[CompressedData["
1:eJwV13k8VN0fB3BttkSlRAlJqBBS0uIjRIX4iUpaRaFIpLIUlaSSpMejpEge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     "]]], Arrow3DBox[Line3DBox[CompressedData["
1:eJwV1nk8lPsXB3ChTVFpsUX2kCgqKXxEZU+pSD8RUmkjlVQo3CRZ4sqWqw1d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     "]]], Arrow3DBox[Line3DBox[CompressedData["
1:eJwV1ns8VVkbB3CKokQkueYSSamEiORnpItyS0VJxqiUStSIxEiSNJISQpQo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     "]]], Arrow3DBox[Line3DBox[CompressedData["
1:eJwV13k0Vd0bB3CFSIMGpaSRCiF5y1DyFUJRSW8qKcmQUK6IDM2RKZEhNEmD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     "]]], Arrow3DBox[Line3DBox[CompressedData["
1:eJwV13k8VPsbB3Bttiu0U0ISlV3dpO0jpLpIv0KWtitFSErKWpSklKRcKUVy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     "]]]}, 
   {RGBColor[1, 0, 0], PointSize[0.02], 
    Point3DBox[{0.4, 0.48, 0.6000000000000001}], 
    {GrayLevel[
     0], {Inset3DBox["v", {0.5774992567234187, 0.6774992567234187, 
       0.3250014865531627}], Inset3DBox[
       RowBox[{"R", " ", "v"}], {0.7074377309506729, 0.19256226904932713`, 
       0.68}], Inset3DBox[
       RowBox[{
        SuperscriptBox["R", "2"], " ", "v"}], {0.2225007432765813, 
       0.3225007432765813, 1.0349985134468376`}], Inset3DBox[
       RowBox[{
        SuperscriptBox["R", "3"], " ", "v"}], {0.09256226904932718, 
       0.8074377309506728, 0.68}]}, 
     Inset3DBox["\<\"\[Rho]\"\>", {1, 1.0999999999999999`, 1.5}]}}, {
    GraphicsComplex3DBox[CompressedData["
1:eJxdlW1Ik1EUx1dKgtgLOoJaicKslDAi6I3yRkWxUsolpWRosqJCyYxR+MGs
FWmUkRMkScigfcicYqJTi0QRLc3CEk1rveFLWWpqrjKpDZ7fbTyDh8v97Tzn
/P/nPNwbmnLSeGS2RqM57X583E9JfGlNzkpLFOsL/apIrd0lTkRG3QwzNAp4
Rnpyyajph7g/9Pqv3tApufbhDW2bbkLo67RratL6JK/2a7ps6xwTHc3LH+gN
HyUvtw398An6Jq5ENren9Q1IPrF595u67CGxozBloDptWPJ1XWWNp0Y+iVka
z29McldPiDHW4RRJVR1X9YZxyc/5DQQ/tnaJR8eKFxnyJyWfm7q/O8HZKnRL
U21pfVOSm/WWpq64e3KPb/yyZ8UvfYDjlz7AKxS/9AE+qfilD/D1il/6AMcv
fYDjlz7A5yl+6QP8rMovPvBFHBxf7FnxhV84vvALxxd+4T8VX/iFZyu+8Atf
oPjCr4xX+UIX+vEFRz/vw9HPnhX9+IKjH19w9OMLjn58yXiVfuqgE/1wdKIf
jk7ywtHJnhWd6IejE/0yXqWT99CDTjh60AlHDzrh6KEeHD3sZbxKD3qpix44
ddEDpy564NRFj4xX1WWe5KcunPzUhZOfujJelZ/vnTzkh5OH/DJelYfzgHjy
wNXxnJfw/to57csMlXLlnCQeXvK0ZfB87pSMk/eMwntfFK4ON9yR622FEwd3
nJn2b9O5ZBz/w9GXYryb1+vWp1F+H87Xtnif33CxNifOc7+RB47/HFew/0F3
X+CWZ182ep/3cPq7KWaXwzMPeNiiJXbvewDOXKuCLw17vg943pOirb5e9wOc
72zhz6T5Ge7vGN6ZPLOi3uvegLPnfzjvkw9OPerD0YdeOH7wB8c//YDTL/oH
z1X6S7/hzIm5Sa7MlTnDmR/zhGc9D6yJDJkSPpbBTYlOh+Rl4ZkzDdtdIjq7
JeFdXJHkIbrtEf7dEyLd9Pmi0dEh+R5zafqt6UnxK98e22BtlrzxqLm4/9p3
UWEpN9dn90j+veHNpzOV42JycWBixshLyVtNMaEXckdEQYT5la3zveTWgHkH
9h0fE6lfo6/7Br2VPOBPud8G12ex1xo4Mmrq/9+HiqyCQ1u+inHntsNtuv/f
A3G8B7fv/JCptQ8KVjg60AUnL3Xg+MQ3HN34gNNH+gqnL/QJ7qvMibnBfyt9
Zw7weGV+zBP+D3TJszA=
     "], {
      {RGBColor[0, 0, 1], Opacity[0.1], EdgeForm[None], 
       StyleBox[GraphicsGroup3DBox[
         TagBox[{Polygon3DBox[CompressedData["
1:eJwNw2lvwQAAAFDqHr3RE73QA23Roq5Ryu7N7jMiIiJiwpf9/HnJ4xe/swXg
8/n+TgOnLgCioTASDGHhCItiDIJmMBwOBPFIlIJgCAjQMKLyQjIaI0EoiyeX
2RueIAWSCsCQOwZCKFJgM1yaEClaznGL1KXC8RLN5BmWSIDz+FUqdrYq3FVV
TS/KpqIasrKpPTp1a11+sCp6TSvZutE0qw3DbFv21+BwGHz2nXav5ZSlvCaI
JVHaNp93ndeO3TgOv0duAoDAff990O2NPNeb+IMIjGczERyDKDKaxBNEOpZK
Gg0bpimUZbAM603HaS5H8Bwp8CBJUKJASyKTlzhFzslFXlXEkiZoqlQuIQxd
1Cu6bbGFvGIaatXUatWKVZcNPYyhP8Oj1XY++vtWr/vW2d1ml2azYXfa3cG5
0+9dpxYvzW3daU09/6y8vojPJ94o4YLe2L0vrJ5qm39m0D8q
            "]], 
           Polygon3DBox[{{103, 44, 45, 82}, {105, 50, 51, 84}, {101, 37, 38, 
            80}, {97, 20, 21, 76}, {113, 64, 65, 92}, {79, 38, 29, 99}, {81, 
            45, 37, 101}, {109, 59, 60, 88}, {83, 51, 44, 103}, {95, 10, 11, 
            73}, {85, 56, 50, 105}, {77, 30, 20, 97}, {87, 60, 55, 107}, {93, 
            66, 64, 113}, {111, 62, 63, 90}, {107, 55, 56, 86}, {99, 29, 30, 
            78}, {91, 65, 62, 111}, {89, 63, 59, 109}, {74, 21, 10, 95}}]},
          Annotation[#, "Charting`Private`Tag$54425#1"]& ]],
        Lighting->Automatic]}, {}, {}, {}, {}},
     VertexNormals->CompressedData["
1:eJxTTMoPSmViYGAoBmJmIJY1nuC6vPKR/Sg9So/So/QoPUqP0qP0KD1KDyUa
ACNUltQ=
      "]], {}}},
  ImageResolution -> 1200,
  Axes->True,
  AxesLabel->{
    FormBox[
    "\"\\!\\(\\*SubscriptBox[\\(v\\), \\(1\\)]\\)\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*SubscriptBox[\\(v\\), \\(2\\)]\\)\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*SubscriptBox[\\(v\\), \\(3\\)]\\)\"", TraditionalForm]},
  AxesOrigin->{0, 0, 0},
  AxesStyle->GrayLevel[0],
  BaseStyle->{FontFamily -> "Times New Roman", FontSize -> 14, 
    GrayLevel[0], 
    AbsoluteThickness[1]},
  BoxRatios->{1, 1, 1},
  Boxed->False,
  ImageSize->300,
  ImageSizeRaw->Automatic,
  PlotRange->{{0, 1.5}, {0, 1.5}, {0, 1.5}},
  Ticks->None,
  ViewPoint->{16.687670237228765`, -3.6560078805431866`, 2.8557430610815433`},
  ViewVertical->{0.5533512692422191, -0.13305189031061296`, 
   0.8222527393160802}]], "Output",
 CellChangeTimes->{
  3.8617995039570436`*^9, {3.8617997718967867`*^9, 3.8617998209989395`*^9}, 
   3.8617998555102987`*^9, 3.861799956170687*^9, {3.861800056428756*^9, 
   3.861800064204954*^9}, 3.8618001459703856`*^9, {3.861800254293747*^9, 
   3.861800266976325*^9}, {3.861800462287794*^9, 3.8618004882155004`*^9}, {
   3.861800542081811*^9, 3.86180055997715*^9}, {3.861800592411684*^9, 
   3.861800596678743*^9}, 3.861800657813932*^9, {3.86180095230489*^9, 
   3.861801042276266*^9}, 3.8618010827524385`*^9, 3.8618011200814133`*^9, {
   3.8618011789477406`*^9, 3.861801213406142*^9}, {3.8618013097408266`*^9, 
   3.861801531941935*^9}, {3.8618017744675655`*^9, 3.8618017842781343`*^9}, {
   3.861801856176058*^9, 3.8618019614435363`*^9}, {3.8618020437629747`*^9, 
   3.8618020541364503`*^9}, 3.861802164902706*^9, 3.8618021957907124`*^9, 
   3.861802337479975*^9, {3.8618024675452347`*^9, 3.861802488951899*^9}},
 CellLabel->
  "Out[561]=",ExpressionUUID->"8cf4ed9a-3d00-4be5-adda-ec419b2541bd"],

Cell[BoxData["\<\"D:\\\\Dropbox\\\\Apps\\\\Overleaf\\\\Robustly Optimal \
Mechanisms for Selling Multiple Goods\\\\code\\\\Rotation.pdf\"\>"], "Output",
 CellChangeTimes->{
  3.8617995039570436`*^9, {3.8617997718967867`*^9, 3.8617998209989395`*^9}, 
   3.8617998555102987`*^9, 3.861799956170687*^9, {3.861800056428756*^9, 
   3.861800064204954*^9}, 3.8618001459703856`*^9, {3.861800254293747*^9, 
   3.861800266976325*^9}, {3.861800462287794*^9, 3.8618004882155004`*^9}, {
   3.861800542081811*^9, 3.86180055997715*^9}, {3.861800592411684*^9, 
   3.861800596678743*^9}, 3.861800657813932*^9, {3.86180095230489*^9, 
   3.861801042276266*^9}, 3.8618010827524385`*^9, 3.8618011200814133`*^9, {
   3.8618011789477406`*^9, 3.861801213406142*^9}, {3.8618013097408266`*^9, 
   3.861801531941935*^9}, {3.8618017744675655`*^9, 3.8618017842781343`*^9}, {
   3.861801856176058*^9, 3.8618019614435363`*^9}, {3.8618020437629747`*^9, 
   3.8618020541364503`*^9}, 3.861802164902706*^9, 3.8618021957907124`*^9, 
   3.861802337479975*^9, {3.8618024675452347`*^9, 3.8618024896238084`*^9}},
 CellLabel->
  "Out[562]=",ExpressionUUID->"6c5c9f28-5e34-4518-aaa7-2368bf05db82"]
}, Open  ]]
},
WindowSize->{571.8, 626.4},
WindowMargins->{{Automatic, 90}, {78, Automatic}},
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (July 9, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"2913d50e-9228-4722-9d2a-404c3c74c628"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 6854, 189, 574, "Input",ExpressionUUID->"f1f91e43-164e-4922-b5d9-f338950ad6fb"],
Cell[7437, 213, 28899, 493, 329, "Output",ExpressionUUID->"8cf4ed9a-3d00-4be5-adda-ec419b2541bd"],
Cell[36339, 708, 1154, 16, 52, "Output",ExpressionUUID->"6c5c9f28-5e34-4518-aaa7-2368bf05db82"]
}, Open  ]]
}
]
*)



==> code/figure.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    267778,       5715]
NotebookOptionsPosition[    264296,       5646]
NotebookOutlinePosition[    265211,       5674]
CellTagsIndexPosition[    265168,       5671]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"SetOptions", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "Plot", ",", "ParametricPlot", ",", "Graphics", ",", "Graphics3D", ",", 
      "Plot3D", ",", "ParametricPlot3D"}], "}"}], ",", 
    RowBox[{"BaseStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}], ",", 
       RowBox[{"FontSize", "\[Rule]", "12"}], ",", "Black", ",", 
       RowBox[{"AbsoluteThickness", "[", "1", "]"}]}], "}"}]}]}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.800556654791069*^9, 3.800556654815521*^9}, {
  3.8005567043829794`*^9, 3.80055671558899*^9}, {3.800558034801488*^9, 
  3.8005580792264066`*^9}, {3.800559980523345*^9, 3.800560042228343*^9}, {
  3.800560199856515*^9, 3.8005602410342064`*^9}, {3.808847204027926*^9, 
  3.8088472114944916`*^9}, {3.8088472448708043`*^9, 3.8088473175815935`*^9}, {
  3.8088474058391128`*^9, 3.8088474088326445`*^9}, {3.8088486654288564`*^9, 
  3.8088486660065145`*^9}, {3.8145595882453623`*^9, 3.8145595892940073`*^9}, {
  3.81455962911325*^9, 3.8145596292442117`*^9}, {3.8260638957207994`*^9, 
  3.8260639014820786`*^9}, {3.8260643742847843`*^9, 3.8260643940421896`*^9}, {
  3.8260644271748333`*^9, 3.82606445266748*^9}, {3.8584394777215495`*^9, 
  3.858439521108856*^9}},
 CellLabel->
  "In[1272]:=",ExpressionUUID->"8ed6ae1c-6e49-43b2-932c-ccaa8534980b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["m", "1"], "=", "0.6"}], ";", 
  RowBox[{
   SubscriptBox["m", "2"], "=", "0.5"}], ";", 
  RowBox[{
   SubscriptBox["vb", "1"], "=", "1"}], ";", 
  RowBox[{
   SubscriptBox["vb", "2"], "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Alpha]", "1"], "=", 
   RowBox[{"Quiet", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"\[Alpha]", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"Log", "[", 
           RowBox[{
            SubscriptBox["vb", "1"], "/", "\[Alpha]"}], "]"}]}], ")"}]}], 
       "\[Equal]", 
       SubscriptBox["m", "1"]}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "1", ",", "2"}], "]"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Alpha]", "2"], "=", 
   RowBox[{"Quiet", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"\[Alpha]", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"Log", "[", 
           RowBox[{
            SubscriptBox["vb", "2"], "/", "\[Alpha]"}], "]"}]}], ")"}]}], 
       "\[Equal]", 
       SubscriptBox["m", "2"]}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "1", ",", "2"}], "]"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", "s_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Alpha]", "1"], "*", "s"}], ",", 
       SubscriptBox["vb", "1"]}], "]"}], ",", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Alpha]", "2"], "*", "s"}], ",", 
       SubscriptBox["vb", "2"]}], "]"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"P1", "=", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"V", "[", "s", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "1", ",", 
       RowBox[{"Max", "[", 
        RowBox[{
         RowBox[{
          SubscriptBox["vb", "1"], "/", 
          SubscriptBox["\[Alpha]", "1"]}], ",", 
         RowBox[{
          SubscriptBox["vb", "2"], "/", 
          SubscriptBox["\[Alpha]", "2"]}]}], "]"}]}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"1.02", 
           SubscriptBox["vb", "1"]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"1.02", 
           SubscriptBox["vb", "2"]}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Red"}], "]"}]}], 
     ",", 
     RowBox[{"FrameTicks", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              SubscriptBox["\[Alpha]", "2"], ",", 
              "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(2\)]\)\>\""}], "}"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{
              SubscriptBox["m", "2"], ",", 
              "\"\<\!\(\*SubscriptBox[\(m\), \(2\)]\)\>\""}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              SubscriptBox["vb", "2"], ",", 
              "\"\<\!\(\*SubscriptBox[OverscriptBox[\(v\), \(_\)], \(2\)]\)\>\
\""}], "}"}]}], "}"}], ",", "None"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"{", 
             RowBox[{
              SubscriptBox["\[Alpha]", "1"], ",", 
              "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(1\)]\)\>\""}], "}"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{
              SubscriptBox["m", "1"], ",", 
              "\"\<\!\(\*SubscriptBox[\(m\), \(1\)]\)\>\""}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              SubscriptBox["vb", "1"], ",", 
              "\"\<\!\(\*SubscriptBox[OverscriptBox[\(v\), \(_\)], \(1\)]\)\>\
\""}], "}"}]}], "}"}], ",", "None"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"AbsoluteThickness", "[", "0.5", "]"}], "]"}]}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<Good 1\>\"", ",", "\"\<Good 2\>\""}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P2", "=", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"AbsolutePointSize", "[", "5", "]"}], ",", 
      RowBox[{"Point", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["m", "1"], ",", 
         SubscriptBox["m", "2"]}], "}"}], "]"}], ",", 
      RowBox[{"Inset", "[", 
       RowBox[{"\"\<m\>\"", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           SubscriptBox["m", "1"], "+", "0.05"}], ",", 
          RowBox[{
           SubscriptBox["m", "2"], "+", "0.04"}]}], "}"}]}], "]"}], ",", 
      "Red", ",", 
      RowBox[{"Point", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["vb", "1"], ",", 
         SubscriptBox["vb", "2"]}], "}"}], "]"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P3", "=", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Dashed", ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["\[Alpha]", "1"], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["\[Alpha]", "1"], ",", 
           SubscriptBox["\[Alpha]", "2"]}], "}"}]}], "}"}], "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", 
           SubscriptBox["\[Alpha]", "2"]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["\[Alpha]", "1"], ",", 
           SubscriptBox["\[Alpha]", "2"]}], "}"}]}], "}"}], "]"}]}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"P1", ",", "P2", ",", "P3", ",", 
   RowBox[{"ImageSize", "\[Rule]", "300"}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "1"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<F1.pdf\>\""}], ",", 
    RowBox[{"Show", "[", 
     RowBox[{"P1", ",", "P2", ",", "P3", ",", 
      RowBox[{"ImageSize", "\[Rule]", "280"}], ",", 
      RowBox[{"AspectRatio", "\[Rule]", "1"}]}], "]"}]}], "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.800555571597167*^9, 3.8005556049227962`*^9}, {
   3.8005556438754883`*^9, 3.800555840096146*^9}, {3.8005559350824566`*^9, 
   3.800556266794243*^9}, {3.8005563240877094`*^9, 3.800556510732205*^9}, {
   3.8005567316331124`*^9, 3.800556785709309*^9}, {3.800556912408373*^9, 
   3.8005571091137247`*^9}, {3.8005579488882*^9, 3.8005579624734344`*^9}, {
   3.8005585328188715`*^9, 3.800558609590401*^9}, {3.800558661630889*^9, 
   3.8005587073623576`*^9}, {3.8005588029561825`*^9, 
   3.8005588072751646`*^9}, {3.8005600596622777`*^9, 3.800560087218314*^9}, {
   3.800561377123659*^9, 3.8005613842102375`*^9}, {3.800562112704318*^9, 
   3.8005621132425776`*^9}, {3.800639050907823*^9, 3.8006390528147907`*^9}, {
   3.8006393372636175`*^9, 3.8006393507997293`*^9}, {3.800642515341572*^9, 
   3.8006425166281357`*^9}, 3.8088473113211603`*^9, {3.8088473815966854`*^9, 
   3.8088474313514705`*^9}, {3.808847733796296*^9, 3.808847755608267*^9}, {
   3.808847884506381*^9, 3.808847891988306*^9}, {3.8260647941890697`*^9, 
   3.826064794747594*^9}},
 CellLabel->
  "In[1273]:=",ExpressionUUID->"fcca7145-fdac-46cf-83db-f62fa763a9d2"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[1, 0, 0], AbsoluteThickness[1], Opacity[1.], FaceForm[Opacity[
       0.3]], LineBox[CompressedData["
1:eJwVkXtU03UAxXmIOTQQCHKSPIY4QgNTDmAEV7FINBFhHsQkFEHDgzx0cpJS
80yPU9MMeQmYmMgkDxEihB5CJrUNX/tNNtigjW1s+/EYfGfyiJBo/XHPPfef
z7n3XN+0nIQMOxsbm/VW/e8RSZX6mwEUDkmqmkKMYviuPKQLDKLQnLwzeO+o
GAvmIrUNaynYjjjXXpwQQ1HTr34YRaH4zZOVJgcJciZZqj4Ohd8SUnhlKyS4
VVwrdTtFwUnN3P76gARO8uZWnorCzy8LzR3DEujiZSX7zsswtvSMX6KlE9G6
4/UGRheORqmcD7Ofwv2v0+0zOXKYt2dNzIQ/h5e2vGyRVIGgeMEOFx8KA+kB
Cs2WHgylUqR6nQyeBxc7flKvxDW6bH72+hdwmp97M3d1L+RJV3eHpXQh/KTG
vuinPpzNEC6VcuWQfynYvXWhGmtG+DsqjymwijHIlJzTYG8yX5pZ1I0pJk+q
HOsHH2xRVmUPZngeNXk1WgR2jC6Puq5EcoygJCldh/hg8yPnFhUsmzJ4fHc9
st3Oqz3aemH0SGWVK/RYrE0N8+rtw9FEbXVA4QCCNqdMv7L8iSjqkp9dtAEf
rfonbG5cjf1LjnFabYzQTD5vcnTuh7jq8inhXSNaKn2V/gu1ODM+sEdwxISN
d6e4oqta9De3+Tm+T+PbEt3Hz/11yLsv0v+qo0GFeipyb+uQdtaRE3NjEElP
LDy3UD0uFn8l9OYModfT42X8Az0SXbmu+fbD8IzYVjgRMYD8Xbfd64TD+CFu
eWK5ZABdeoZ78JEReHnFvlBtMeBSqED0/VozNDpGHrPXAMPfTz7Ls5iRwtVs
bM8wgjuzbLSiahSqR3YK20Ej9nbeWS1IHUOJQ8eZjUdN4Pfsz511Idg2r2vc
e9qEAt2r1pa3CE5fSbX3nzEhe+QbBvdtggcss0vgrAmJc+U/Dr9DsGKDQ3CI
LQ0ftlTewyb493hY5iYGjZb8sHV3IwnqpirUuUwaQ+4L7A5kEiwcSRcJ19Ho
8y6OY2URrC94KRdF0JC+y6pQZxPkM04MPImkcS/ywxAOl0DPLrXp3kDjVEbu
/g0nCe6nd34wHEuD2aR87FlM8IXmvXrXXTQ2c2qvUO0EItlk6b4CGge3zqWJ
OwieUbaCoq9pXIjZsaZNRCCXLmr+4wSNp+G2sjtPrfxnLDmbRyNuWbLTWSXB
bGfcYvMFGtke9erjfQTzOpO9l12i8Z2zQx1XY+0vSQ+Ku2z90bZhS5qBgCkq
+PSXIhoJpgXnIi0EIY9q+NxrNA73f74z5BVBhLCh9NZ1GleU99grJwmi21tr
um/QaJQ5TvlOE8Q+FDe9UU1D/niPaMlrgvi2F7+H11j3yhoP+MwSCBsnGmas
+T/6EhaZ
        "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGAQB2IQDQEf7KvsJ1Rbr35uD+Pn7PrH8Hcdgt++Tcv24HYE
f/GmsMrWAwi+4GK2rGmPEfz6yduilrO9gPOjg+xmi3kg+CaCx263diL42s2F
NSniL+F8+Y05t+/ORvAvrK3O2yf7Cs4/PE9Ncf4qBH+Tt+IkKb3XcP7jN9uV
pu1B8C/FJD2v8HgD5+/piMn6dgrBf7HiE09JxFs4n7/1Rm7PHQT/q/4lJp64
d3C+7Pn07d2vEHxHLV+tZbnv4XzFqWqil7ch+DAaAEgGeLE=
        "]]},
      Annotation[#, "Charting`Private`Tag$59304#1"]& ], {}}, {}}, 
   {AbsolutePointSize[5], PointBox[{0.6, 0.5}], 
    TagBox[InsetBox["m", {0.65, 0.54}],
     "InsetString"], 
    {RGBColor[1, 0, 0], PointBox[{1, 1}]}}, 
   {Dashing[{Small, Small}], 
    LineBox[{{0.25248047952605973`, 0}, {0.25248047952605973`, 
      0.18668230885083706`}}], 
    LineBox[{{0, 0.18668230885083706`}, {0.25248047952605973`, 
      0.18668230885083706`}}]}},
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  BaseStyle->{FontFamily -> "Times New Roman", FontSize -> 12, 
    GrayLevel[0], 
    AbsoluteThickness[1]},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox["\"Good 2\"", TraditionalForm], None}, {
     FormBox["\"Good 1\"", TraditionalForm], None}},
  FrameStyle->Directive[
    AbsoluteThickness[0.5]],
  FrameTicks->{{{{0.18668230885083706`, 
       FormBox[
       "\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(2\\)]\\)\"", 
        TraditionalForm]}, {0.5, 
       FormBox[
       "\"\\!\\(\\*SubscriptBox[\\(m\\), \\(2\\)]\\)\"", TraditionalForm]}, {
      1, 
       FormBox[
       "\"\\!\\(\\*SubscriptBox[OverscriptBox[\\(v\\), \\(_\\)], \
\\(2\\)]\\)\"", TraditionalForm]}}, None}, {{{0, 
       FormBox["0", TraditionalForm]}, {0.25248047952605973`, 
       FormBox[
       "\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(1\\)]\\)\"", 
        TraditionalForm]}, {0.6, 
       FormBox[
       "\"\\!\\(\\*SubscriptBox[\\(m\\), \\(1\\)]\\)\"", TraditionalForm]}, {
      1, 
       FormBox[
       "\"\\!\\(\\*SubscriptBox[OverscriptBox[\\(v\\), \\(_\\)], \
\\(1\\)]\\)\"", TraditionalForm]}}, None}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->300,
  Method->{
   "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "ScalingFunctions" -> 
    None},
  PlotRange->{{0, 1.02}, {0, 1.02}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.8005587603351107`*^9, 3.8005588080648975`*^9, 3.8005591219078817`*^9, 
   3.80056002976212*^9, {3.8005600634251356`*^9, 3.800560087767685*^9}, 
   3.80056024320745*^9, 3.8005614102442417`*^9, 3.8005618943943653`*^9, 
   3.8005621153283553`*^9, 3.8005625383800993`*^9, 3.800639053933112*^9, {
   3.8006393462296305`*^9, 3.800639351382127*^9}, 3.800640738669903*^9, 
   3.800641003988759*^9, 3.8006425194547887`*^9, 3.800643341440219*^9, 
   3.8009697877020035`*^9, {3.808847253449587*^9, 3.80884727165939*^9}, {
   3.808847311857252*^9, 3.808847320428629*^9}, 3.8088473945672016`*^9, {
   3.8088474268266535`*^9, 3.808847432925817*^9}, {3.808847740746614*^9, 
   3.808847756326235*^9}, {3.8088478861781607`*^9, 3.8088478925659785`*^9}, 
   3.808849373341124*^9, 3.810041114000719*^9, 3.8137228402144527`*^9, 
   3.814559594313552*^9, 3.814559631955428*^9, 3.826063904520404*^9, 
   3.826064397901022*^9, {3.8260644295810747`*^9, 3.82606445564262*^9}, 
   3.8260645561783776`*^9, {3.8260647549747734`*^9, 3.826064795446739*^9}, {
   3.8584394030032687`*^9, 3.8584394163681145`*^9}, {3.858439505690665*^9, 
   3.8584395240947065`*^9}, 3.8617289377241373`*^9},
 CellLabel->
  "Out[1280]=",ExpressionUUID->"dff5709b-573d-4dd4-a104-c7336173481d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"t", "[", 
    RowBox[{"v1_", ",", "v2_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"Max", "[", 
      RowBox[{
       RowBox[{"v1", "-", 
        SubscriptBox["\[Alpha]", "1"]}], ",", "0"}], "]"}], 
     RowBox[{"Log", "[", 
      RowBox[{
       SubscriptBox["vb", "1"], "/", 
       SubscriptBox["\[Alpha]", "1"]}], "]"}]], "+", 
    FractionBox[
     RowBox[{"Max", "[", 
      RowBox[{
       RowBox[{"v2", "-", 
        SubscriptBox["\[Alpha]", "2"]}], ",", "0"}], "]"}], 
     RowBox[{"Log", "[", 
      RowBox[{
       SubscriptBox["vb", "2"], "/", 
       SubscriptBox["\[Alpha]", "2"]}], "]"}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"t0", "[", 
    RowBox[{"v1_", ",", "v2_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"v1", "-", 
      SubscriptBox["\[Alpha]", "1"]}], 
     RowBox[{"Log", "[", 
      RowBox[{
       SubscriptBox["vb", "1"], "/", 
       SubscriptBox["\[Alpha]", "1"]}], "]"}]], "+", 
    FractionBox[
     RowBox[{"v2", "-", 
      SubscriptBox["\[Alpha]", "2"]}], 
     RowBox[{"Log", "[", 
      RowBox[{
       SubscriptBox["vb", "2"], "/", 
       SubscriptBox["\[Alpha]", "2"]}], "]"}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P1", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"t", "[", 
      RowBox[{"v1", ",", "v2"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"v1", ",", "0", ",", 
       SubscriptBox["vb", "1"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"v2", ",", "0", ",", 
       SubscriptBox["vb", "2"]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Blue", ",", 
        RowBox[{"Opacity", "[", "0.4", "]"}]}], "]"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", "None"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<Good 1\>\"", ",", "\"\<Good 2\>\"", ",", "\"\<t(v)\>\""}],
        "}"}]}], ",", 
     RowBox[{"Ticks", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["\[Alpha]", "1"], ",", 
            "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(1\)]\)\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["m", "1"], ",", 
            "\"\<\!\(\*SubscriptBox[\(m\), \(1\)]\)\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["vb", "1"], ",", 
            "\"\<\!\(\*SubscriptBox[OverscriptBox[\(v\), \(_\)], \
\(1\)]\)\>\""}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["\[Alpha]", "2"], ",", 
            "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(2\)]\)\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["m", "2"], ",", 
            "\"\<\!\(\*SubscriptBox[\(m\), \(2\)]\)\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["vb", "2"], ",", 
            "\"\<\!\(\*SubscriptBox[OverscriptBox[\(v\), \(_\)], \
\(2\)]\)\>\""}], "}"}]}], "}"}], ",", 
        RowBox[{"{", "}"}]}], "}"}]}], ",", 
     RowBox[{"ViewPoint", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "4000"}], ",", 
        RowBox[{"-", "4000"}], ",", "2000"}], "}"}]}], 
     RowBox[{"(*", 
      RowBox[{",", 
       RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
       RowBox[{"AxesOrigin", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0"}], "}"}]}]}], "*)"}], ",", 
     RowBox[{"BoxStyle", "\[Rule]", 
      RowBox[{"AbsoluteThickness", "[", "0.5", "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P2", "=", 
   RowBox[{"ParametricPlot3D", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Min", "[", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[Alpha]", "1"], "*", "s"}], ",", 
         SubscriptBox["vb", "1"]}], "]"}], ",", 
       RowBox[{"Min", "[", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[Alpha]", "2"], "*", "s"}], ",", 
         SubscriptBox["vb", "2"]}], "]"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "1", ",", 
       RowBox[{"Max", "[", 
        RowBox[{
         RowBox[{
          SubscriptBox["vb", "1"], "/", 
          SubscriptBox["\[Alpha]", "1"]}], ",", 
         RowBox[{
          SubscriptBox["vb", "2"], "/", 
          SubscriptBox["\[Alpha]", "2"]}]}], "]"}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Red", ",", 
        "Dashed"}], "}"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P3", "=", 
   RowBox[{"ParametricPlot3D", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Min", "[", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[Alpha]", "1"], "*", "s"}], ",", 
         SubscriptBox["vb", "1"]}], "]"}], ",", 
       RowBox[{"Min", "[", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[Alpha]", "2"], "*", "s"}], ",", 
         SubscriptBox["vb", "2"]}], "]"}], ",", 
       RowBox[{"t", "[", 
        RowBox[{
         RowBox[{"Min", "[", 
          RowBox[{
           RowBox[{
            SubscriptBox["\[Alpha]", "1"], "*", "s"}], ",", 
           SubscriptBox["vb", "1"]}], "]"}], ",", 
         RowBox[{"Min", "[", 
          RowBox[{
           RowBox[{
            SubscriptBox["\[Alpha]", "2"], "*", "s"}], ",", 
           SubscriptBox["vb", "2"]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "1", ",", 
       RowBox[{"Max", "[", 
        RowBox[{
         RowBox[{
          SubscriptBox["vb", "1"], "/", 
          SubscriptBox["\[Alpha]", "1"]}], ",", 
         RowBox[{
          SubscriptBox["vb", "2"], "/", 
          SubscriptBox["\[Alpha]", "2"]}]}], "]"}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Red", ",", 
        RowBox[{"AbsoluteThickness", "[", "1", "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P4", "=", 
   RowBox[{"Graphics3D", "[", 
    RowBox[{"{", 
     RowBox[{"Dashed", ",", 
      RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["vb", "1"], ",", 
           SubscriptBox["vb", "2"], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["vb", "1"], ",", 
           SubscriptBox["vb", "2"], ",", 
           RowBox[{"t", "[", 
            RowBox[{
             SubscriptBox["vb", "1"], ",", 
             SubscriptBox["vb", "2"]}], "]"}]}], "}"}]}], "}"}], "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["vb", "1"], ",", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["\[Alpha]", "2"], "*", 
             RowBox[{
              SubscriptBox["vb", "1"], "/", 
              SubscriptBox["\[Alpha]", "1"]}]}], ")"}], ",", "0"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["vb", "1"], ",", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["\[Alpha]", "2"], "*", 
             RowBox[{
              SubscriptBox["vb", "1"], "/", 
              SubscriptBox["\[Alpha]", "1"]}]}], ")"}], ",", 
           RowBox[{"t", "[", 
            RowBox[{
             SubscriptBox["vb", "1"], ",", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["\[Alpha]", "2"], "*", 
               RowBox[{
                SubscriptBox["vb", "1"], "/", 
                SubscriptBox["\[Alpha]", "1"]}]}], ")"}]}], "]"}]}], "}"}]}], 
        "}"}], "]"}]}], "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P5", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"t0", "[", 
       RowBox[{"v1", ",", "v2"}], "]"}], "-", "0.001"}], ",", 
     RowBox[{"{", 
      RowBox[{"v1", ",", "0", ",", 
       SubscriptBox["vb", "1"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"v2", ",", "0", ",", 
       SubscriptBox["vb", "2"]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Red", ",", 
        RowBox[{"Opacity", "[", "0.1", "]"}]}], "]"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", "None"}], ",", 
     RowBox[{"BoundaryStyle", "\[Rule]", 
      RowBox[{"AbsoluteThickness", "[", "0.5", "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Fig", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"P1", ",", "P2", ",", "P3", ",", "P4", ",", 
    RowBox[{"ImageSize", "\[Rule]", "400"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<T1.pdf\>\""}], ",", 
    "Fig", ",", 
    RowBox[{"ImageResolution", "\[Rule]", "1200"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.800555571597167*^9, 3.8005556049227962`*^9}, {
   3.8005556438754883`*^9, 3.800555840096146*^9}, {3.8005559350824566`*^9, 
   3.800556266794243*^9}, {3.8005563240877094`*^9, 3.800556510732205*^9}, {
   3.8005567316331124`*^9, 3.800556785709309*^9}, {3.800556912408373*^9, 
   3.8005571091137247`*^9}, {3.8005579488882*^9, 3.8005579624734344`*^9}, {
   3.8005585328188715`*^9, 3.800558609590401*^9}, {3.800558661630889*^9, 
   3.8005587382965946`*^9}, {3.8005588771530232`*^9, 
   3.8005589504895163`*^9}, {3.8005590350006757`*^9, 
   3.8005591141347427`*^9}, {3.8005597211556883`*^9, 
   3.8005597255209475`*^9}, {3.8005599052628574`*^9, 
   3.8005599282919188`*^9}, {3.8005601242096357`*^9, 
   3.8005601275490522`*^9}, {3.8005602611574483`*^9, 3.80056026271343*^9}, {
   3.8005613891816235`*^9, 3.8005613901980476`*^9}, {3.8006389168285265`*^9, 
   3.800638928394432*^9}, {3.800638987935337*^9, 3.80063910091485*^9}, {
   3.8006392170857997`*^9, 3.800639220984291*^9}, {3.8006392697039824`*^9, 
   3.8006393180861607`*^9}, {3.8006396681316023`*^9, 
   3.8006396737354403`*^9}, {3.8006425273105435`*^9, 
   3.8006425306921406`*^9}, {3.800643349796217*^9, 3.8006433606316843`*^9}, {
   3.8006434222132654`*^9, 3.8006434281148896`*^9}, {3.808847940497855*^9, 
   3.8088479591791267`*^9}, {3.808848010500327*^9, 3.8088480119188967`*^9}, {
   3.8088493657161517`*^9, 3.8088493674592457`*^9}, {3.8088493979088025`*^9, 
   3.808849414073535*^9}, {3.808849463882273*^9, 3.808849467555167*^9}, {
   3.810041125340003*^9, 3.810041133244569*^9}, {3.813722818520739*^9, 
   3.8137228353149505`*^9}, {3.8137229246828556`*^9, 3.813722937190426*^9}, {
   3.8137231848314095`*^9, 3.813723190958213*^9}, {3.8137232340167484`*^9, 
   3.813723349467598*^9}, {3.8137233795117283`*^9, 3.8137234125028234`*^9}, {
   3.813723736054967*^9, 3.8137237364698234`*^9}, 3.81372380879556*^9, {
   3.813723894096464*^9, 3.813723924252467*^9}, {3.813723962410962*^9, 
   3.8137239648440123`*^9}, {3.8137560279893665`*^9, 3.813756036172598*^9}},
 CellLabel->
  "In[1282]:=",ExpressionUUID->"d67f13ca-7e95-45ad-b2a1-dbd481078ed8"],

Cell[BoxData[
 Graphics3DBox[{{GraphicsComplex3DBox[CompressedData["
1:eJx1nHlcTV30/zNFxsyVhFxDUSjkQTZFKvNMRCpUXCmzSBkSleGiQYMmKSml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     "], {{
       {RGBColor[0, 0, 1], Opacity[0.4], EdgeForm[None], 
        StyleBox[GraphicsGroup3DBox[
          TagBox[{Polygon3DBox[CompressedData["
1:eJxNmwf4l9Mbxr/nnJfsPRMqUYkQZUVFkl1CoWgQKoTMjMgmycreMxrKzF4t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             "]], Polygon3DBox[CompressedData["
1:eJwtl3ncllMax59zrrt9U9JYSpK00aJNJYNE+/KijZKUCm3aF5G1JHsou4SY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             "]]},
           Annotation[#, "Charting`Private`Tag$59389#1"]& ]],
         Lighting->Automatic]}, {}, {}, {}, {}}, {
       {GrayLevel[0], Line3DBox[{418, 1, 401, 227, 16, 31, 430, 236, 929}], 
        Line3DBox[{3, 2, 287, 418}], Line3DBox[{3, 4, 419, 689}], 
        Line3DBox[{6, 5, 425, 553, 957}], 
        Line3DBox[{6, 7, 8, 9, 10, 11, 12, 13, 14, 290, 406, 15, 420, 231, 30,
          45, 476, 307, 628}], 
        Line3DBox[{421, 46, 61, 76, 91, 106, 121, 136, 151, 166, 181, 196, 
         282, 422, 211, 416, 327, 212, 213, 214, 463, 923}], 
        Line3DBox[{75, 60, 469, 925}], 
        Line3DBox[{75, 90, 105, 120, 135, 150, 165, 180, 195, 210, 330, 417, 
         225, 424, 286, 224, 223, 222, 221, 220, 219, 218, 217, 216, 215, 423,
          551, 747}], Line3DBox[{421, 690}]}, {}, {}, {}}},
     VertexNormals->CompressedData["
1:eJztnXlU1dUWx1GRSBRwIAlL7Ik+w8pM8z31snSZ1qqVE2q+XL0KUgSzHMox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      "]], {}}, {{{}, {}, 
     TagBox[
      {RGBColor[1, 0, 0], AbsoluteThickness[1], Dashing[{Small, Small}], 
       Line3DBox[CompressedData["
1:eJxN0WkwHGYYB/C1mMTRKOJuXKljSEnQoCmPdImQdsfodohIJY5uNTuIbBME
iaYqzaGUbQ6MKyG9XCF1zQZJLKljl13HsrK7cWUdr4yj3aDqQ+d9+8z8v/w+
/Z/nsYqMD46hUigUn+2obsd/9dGbcns+MPr8Rt2meED5b97rzlI6OPGhKGIz
+PQC8d1FoX/XuvJhdqm+5+YqcZnvm9XH3nxI1X+3bVq9C/vFfK/XYww+lIdS
K2/bEq91fTqjn8GHFTmXvcEkbpooEF4Z5QPnL/e3nyqILyzOVUVdE4DI0sH/
06Vu7PRLt3mTGoMQ7pvummjXg90qp3hkPV4IgyG6Jhsefdgd0htqtPtFYDWY
zNS15GNHVNrCxLFhGJeXqdz3FGC32+lo7V89AjlfnTGO8xnAbnbvWkvCfjHw
xGfi3E8OYvfdozTL/2UMUmbz9vWzhdilhh3sT7QkYBN3glmYLMLuUUl16fp+
AhjjYbLY/CHsqo1FMyOLL+Bih3KYVTiMXWVwb93ZCimYH2k76F08gj2CU18W
Ei0DWh1XqNM4in3tVuIPVw3kEPlTODLkirHPxbCc7orkoBrlEmAuHiP/Kluo
sf/xJVj1OmutLI2TvSwKnakfTYJ7dU/A1ooEO4v53alWyhQIkkt5mjovsPei
opvtdVPgMqEps9GSYr9Oe82qPDcNrcvStM47xKfUe5w1D8yA+shzep+NDPuF
ncLFP2QzEJikNpHwgPiXQ0anjpTOgkBbfEP/oBx73uTVXgvGK2Cc3FIGNRM/
fjrD/LyqAjipHgWrh15iT/25wer3dgUY57wVfreLuPiAkZXzuTm4FeEyNnps
Ent+Zv1Arus8hO5dTjYRE1f4jzLPLs3DcAPv47aYKewpgY7KgpIFCFabl6jM
EmcaN31YGbEIOv6/ZdO+nsaebctO3dRF0O3XummhJH55v0p3424E/wiPatus
E2d/kG3ANkLgFi0yddgkfpz+oErxDoKSbxbd3VRmsNueH5cO2yG48Ngy8agG
ce4zX786LwS2npnTCSbEUbTBLmYsgm/30fvbPYnL4srCrFkImlvEks5DxEVJ
zpWSOARLgcz5P72IN98I8GGwEZyIvawxdJh4Vn1a4uFLCFwr6miKAOIWatND
ZhwEcgujRr0w4kHlj4r5bQh89KUlUSnEEwq143lPEPjrzVXnpxLP5UR6czsR
0HXXuM/SiQ9k7ZL82rPdR0dbYneFOIP1hWnWyPZ9tDxM5q8TZ8e0vkobQ5Cu
SbPfk02c87leE3sCQaYG3Z2eQ3woiBsSOYkgb0f0ZzX5xEPfN+R4LSGoUs3J
ZRcRT3JiRbstI2igFpTcLyZ+x67D1XENQatKRfVQKfEmS2NVayWCJ5Ra7o57
xMUmcQPGGwieb7X0elQQzxA8ZFpuImh/uFq7/j//Fw5uELU=
        "]], Line3DBox[CompressedData["
1:eJxTTMoPSmViYGAQB2JmBhj4YF9lP6HaevVzewYU8MH+6e/nnH/XYYoz/hB2
O7gdU1zmi31T6wFM8e4n74umPcYU/3llfvJythcY4lcmqy8R88AUXxe0/klr
J6b40iNRrSniLzHEZ3wKfXJ3Nqa41/uU8n2yrzDEbR/wa81fhSmu08s1W0rv
NYZ4rN5C7Wl7MMV95nl/qPB4gyFudsq1+NspTPHEV7dFSyLeYoh3HjtY1nMH
Uzy/cDc3T9w7DPHpAoEHul9hiu/KNjNelvseQ1xxqpro5W2Y4u37xL7//48Q
BwDcc3+K
        "]]},
      Annotation[#, "Charting`Private`Tag$59457#1"]& ], {}}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[1, 0, 0], AbsoluteThickness[1], Line3DBox[CompressedData["
1:eJwNkH081IcDx53L8rQaeqAs1NCUVGr4WT4aTWy7l1ezkSl5qOvWTbH7WZ5u
lTUm6VpuK1wSsbWNkjZPk4flMMfhcO7OuTvcl/tyX1tpu1Dzx/ufzz+f9+vt
FHv60HFjIyMj/2XoywTN//q8dKsYYT0HRvZMCpFa0EC75BTl596ZZXDbIYYg
eulQzKwQ+txnKtMeH6wRRPx731OMqbma7svzQtjnqgRiUTDUgc/nH/mJkW7z
RrPWpAOxOR+l14gOIy1/31/yMDFKI4wrrrt04KgZ71S5iIX7nn8QNufFeKpp
4iwyO5AY7B5XLErBhqQ+SeaIGPx/vF77Q9eB7dMLykLRN5jVk5VxOX0YdHQL
+nCuE5Y+4/YFohtgfHldOGE2gKhArmeSazdOMt3SWON34cQrli6clmAg3Mpu
0bsHm7N8Fo4aHsCN+/CeZe8gnAZSmFaOYjDqCwV+x+pBGQfMKt8bhkJzm3bH
pw+R0gEP+o/NcDXdtjmoSgrep6dsE/z7kdeVsYavbcPGspyGMztlEMpOJXgd
GcDRm4umhSwhAl83bMy/K0fq1LXtvRwJLGNlVb6KLqjWtXI+sBiFc8InzKKU
QdTZR0Xm2PTAu8J4d8c3SoQpItWs/CFciDqc49IhBr1WQEj1Y0hrNQyzi4bh
Wv7xtPJkP2gDW6oTy1XY9G7zW37FUjQwM0viaRJE82tuh8erEVDdJFldOwL7
goKYssZBPPs+6Ur2Wg1iv4ui1jXJ8EKYucU3chjkcfaOgkEN6HG7gzfJ5Kg8
ET57acMI0m7P3tv67TicRB4WT+cUYGREvna3X4ZAhyIP43cm4FXVHfzy6SjY
Vzz2OnymAJv59bFGo0n0pZQIzVePIcqaimG4KSGiBJdbqiexW2mudrZQoYt3
jifpHMOlgL/YFZ9r0fhEldF+QwVjf26cebsKkybdHua7CJhIuxg9zmpcf/Lh
NqtSNb4wleh/UxMIObtCeeYHNfRl1pyARA1ODq0/9m7JFPosZbk2b2lwN6+9
uT90HNcmskUOYdMIO/LSEFqvwdbkuLzLThM4HHN+UzJdB366d+G87zhu2l03
9dBPIP3Hh06/tOhgy3s1qqBjHGfnW752756EbNd6J4/PSXwfvVs+8t4E1vVK
LoYXapF/sab/qucMIrY8SbGTTcBWrchWphHQBY0wE+dmMPxQ+H7z8UmsqUr3
fj9iCqkh2wyFt2ZxaMXMKG1qEr2pJqxJ52kwbeverojWY3XQz3kB/9fib26m
QL5ChzwXTvqSFYXOA41LDgYtJOd0h5YkOpzbSeusXUPhheSgpfOCFl1pSRx3
qQ6c/+Wt5aynsCd+cIPbkhZtyc/5R+Q6HGb8UKmzp3Drgt5rD41ANdt85He1
Di7JCtWwK4UvHjkmHTQjcCXCLZqr16HpceCB6n0UXHwuas/YLffe+emplytJ
UPFrVzFZFL7azuht8SHQOjadSfMloU64HbmZTaG+QTba7kugTpZ4Z5cficGz
HhWjCRTmQpgzf+5b/h00tMfsJ1GfG+wfxqHwCeuc2dB+Ajf/NDNvDSKRVZOR
tP9LCp7l1QG6YALc397kXQgj4bBCO7SRT0HjsL7WOpKA9xVWET2BRGjpr8Xi
Zgr+NqpbcakEqvyma0xKSJwpsjwtbKMQZE1W5acTyF51PiStjMRVfqxfUzsF
htWzpsdcArFKW9VcBYn+rFWjP3Uv+6y2HHXNJGDNPWihqCQRxj6xIUu63MfC
227mEoHk3ytiqhtJcI43TmfIKXDNA7a+nkcg9DL+cW0mwT9qXcdRUrhoxvBi
8Ai4HRnOFbSRGAptCo+doHBtZfxH9/IJKBZfqc3uIhGxdx1/3xyFSjrvKkdA
AG+fWBUtJXF2Bzt+zxMKD40Lb90pJmBr+aJUIidxw7XVc9szCo208qqhEgJ/
y/k+IWMk6hxt6ZsNFNqM7jetLCPQ9ZN77yMNCZldQr/tIoWulw0i73ICZWmP
4/dqSZzve8B0XKLQ8mD+/sLyzohKpbMIEv8BphoY8A==
        "]], Line3DBox[CompressedData["
1:eJxTTMoPSmViYGAQB2JmBhj4YF9lP6HaevVz+1s65yayv3ltDxN/+vs55991
z+0dSz7UuLxDiDP+EHY7uP25/e1LuStqPyPEZb7YN7UeeG5fYvj68rYfCPHu
J++Lpj1+bn9n9YPG2bxv4OI/r8xPXs72wt5F7Zp+gxJC/Mpk9SViHi/sF2nM
+1vjiRBfF7T+SWvnC3sG7bTTlQUI8aVHolpTxF/a14jqBzIeRYjP+BT65O7s
l/Zi0pt2vRd+Cxf3ep9Svk/2lX1UvSRXUCJC3PYBv9b8Va/s407udHbaihDX
6eWaLaX32r5BTyRxJvM7uHis3kLtaXte2ydULs+oi0CI+8zz/lDh8cb+tZJ8
2PXVCHGzU67F3069sZ/yPEB9+k+EeOKr26IlEW/t/0zc/eiJ73u4eOexg2U9
d97aN4U/aJw5ByGeX7ibmyfunf2m6pdsh14ixKcLBB7ofvXO/uIhUes9ch/g
4ruyzYyX5b63j7g6+ckpV4S44lQ10cvb3ttPWta1dHo0Qrx9n9j3///f258p
b0xLKfxgDwCWguEg
        "]]},
      Annotation[#, "Charting`Private`Tag$59480#1"]& ], {}}, {}}, 
   {AbsoluteThickness[1], Dashing[{Small, Small}], 
    Line3DBox[{{1, 1, 0}, {1, 1, 1.027683649809941}}], 
    Line3DBox[{{1, 0.7393930382311741, 0}, {
      1, 0.7393930382311741, 0.8724076768919458}}]}},
  Axes->True,
  AxesLabel->{
    FormBox["\"Good 1\"", TraditionalForm], 
    FormBox["\"Good 2\"", TraditionalForm], 
    FormBox["\"t(v)\"", TraditionalForm]},
  AxesOrigin->{Automatic, Automatic, Automatic},
  BaseStyle->{FontFamily -> "Times New Roman", FontSize -> 12, 
    GrayLevel[0], 
    AbsoluteThickness[1]},
  BoxRatios->{1, 1, 0.4},
  BoxStyle->AbsoluteThickness[0.5],
  DisplayFunction->Identity,
  FaceGrids->None,
  FaceGridsStyle->Automatic,
  ImageSize->400,
  Method->{"DefaultBoundaryStyle" -> Directive[
      GrayLevel[0.3]], 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "RotationControl" -> 
    "Globe"},
  PlotRange->{All, All, All},
  PlotRangePadding->{Automatic, Automatic, Automatic},
  Ticks->{{{0, 
      FormBox["0", TraditionalForm]}, {0.25248047952605973`, 
      FormBox[
      "\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(1\\)]\\)\"", 
       TraditionalForm]}, {0.6, 
      FormBox[
      "\"\\!\\(\\*SubscriptBox[\\(m\\), \\(1\\)]\\)\"", TraditionalForm]}, {1, 
      FormBox[
      "\"\\!\\(\\*SubscriptBox[OverscriptBox[\\(v\\), \\(_\\)], \
\\(1\\)]\\)\"", TraditionalForm]}}, {{0.18668230885083706`, 
      FormBox[
      "\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(2\\)]\\)\"", 
       TraditionalForm]}, {0.5, 
      FormBox[
      "\"\\!\\(\\*SubscriptBox[\\(m\\), \\(2\\)]\\)\"", TraditionalForm]}, {1, 
      FormBox[
      "\"\\!\\(\\*SubscriptBox[OverscriptBox[\\(v\\), \\(_\\)], \
\\(2\\)]\\)\"", TraditionalForm]}}, {}},
  ViewPoint->{-4000, -4000, 2000}]], "Output",
 CellChangeTimes->{{3.800558896613105*^9, 3.8005589077940187`*^9}, {
   3.800558946099662*^9, 3.8005589514062505`*^9}, {3.8005590465095835`*^9, 
   3.8005591147888584`*^9}, 3.8005597265145206`*^9, 3.800559908119643*^9, 
   3.800560046700614*^9, {3.800560103968991*^9, 3.800560128800373*^9}, 
   3.800560208931878*^9, {3.8005602440821724`*^9, 3.8005602644173946`*^9}, 
   3.8005614109223957`*^9, 3.8005618951586018`*^9, 3.8005621164533825`*^9, 
   3.8005625391546383`*^9, {3.8006390620184135`*^9, 3.8006391016921225`*^9}, 
   3.8006392217315645`*^9, {3.8006392768494835`*^9, 3.800639319931199*^9}, 
   3.800639674540226*^9, 3.8006407410126944`*^9, 3.8006410059139285`*^9, 
   3.8006425318085504`*^9, 3.80064336160052*^9, 3.8006434292079988`*^9, 
   3.8009697941609945`*^9, {3.8088479481350374`*^9, 3.808847976815387*^9}, 
   3.808848013206523*^9, {3.8088493691429834`*^9, 3.808849415104412*^9}, 
   3.8088494685368176`*^9, 3.810041134529458*^9, {3.81372283747548*^9, 
   3.8137228424296165`*^9}, 3.8137229390095587`*^9, 3.813723235603233*^9, {
   3.813723267228799*^9, 3.813723329211423*^9}, {3.813723389318381*^9, 
   3.8137234165202894`*^9}, 3.8137237374519253`*^9, 3.8137238097147474`*^9, {
   3.813723907450766*^9, 3.8137239249422407`*^9}, 3.8137239655982933`*^9, 
   3.8137560422814846`*^9, {3.814559608454954*^9, 3.81455963572501*^9}, 
   3.8260639106807947`*^9, 3.8260645595963497`*^9, {3.826064782684619*^9, 
   3.826064799860096*^9}, 3.861728938503542*^9},
 CellLabel->
  "Out[1289]=",ExpressionUUID->"792520d2-5f16-4ee4-bce7-04675f1efa59"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8137233028634663`*^9, 3.813723302868453*^9}},
 CellLabel->
  "In[1291]:=",ExpressionUUID->"988faf38-53b1-4d5a-9534-73e8d848a339"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["m", "1"], "=", "0.6"}], ";", 
  RowBox[{
   SubscriptBox["m", "2"], "=", "0.5"}], ";", 
  RowBox[{
   SubscriptBox["r", "1"], "=", "0.1"}], ";", 
  RowBox[{
   SubscriptBox["r", "2"], "=", "0.1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Alpha]", "1"], "=", 
   RowBox[{
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["r", "1"], "+", 
        RowBox[{
         SubscriptBox["m", "1"], "^", "2"}]}], "\[Equal]", 
       RowBox[{
        RowBox[{"\[Alpha]", "^", "2"}], "+", 
        RowBox[{"2", 
         RowBox[{"\[Alpha]", "^", "2"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Exp", "[", 
            FractionBox[
             RowBox[{
              SubscriptBox["m", "1"], "-", "\[Alpha]"}], "\[Alpha]"], "]"}], 
           "-", "1"}], ")"}]}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", 
        RowBox[{"0.5", 
         SubscriptBox["m", "1"]}]}], "}"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Alpha]", "2"], "=", 
   RowBox[{
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["r", "2"], "+", 
        RowBox[{
         SubscriptBox["m", "2"], "^", "2"}]}], "\[Equal]", 
       RowBox[{
        RowBox[{"\[Alpha]", "^", "2"}], "+", 
        RowBox[{"2", 
         RowBox[{"\[Alpha]", "^", "2"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Exp", "[", 
            FractionBox[
             RowBox[{
              SubscriptBox["m", "2"], "-", "\[Alpha]"}], "\[Alpha]"], "]"}], 
           "-", "1"}], ")"}]}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", 
        RowBox[{"0.5", 
         SubscriptBox["m", "2"]}]}], "}"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["vb", "1"], "=", 
   RowBox[{
    SubscriptBox["\[Alpha]", "1"], 
    RowBox[{"Exp", "[", 
     FractionBox[
      RowBox[{
       SubscriptBox["m", "1"], "-", 
       SubscriptBox["\[Alpha]", "1"]}], 
      SubscriptBox["\[Alpha]", "1"]], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["vb", "2"], "=", 
   RowBox[{
    SubscriptBox["\[Alpha]", "2"], 
    RowBox[{"Exp", "[", 
     FractionBox[
      RowBox[{
       SubscriptBox["m", "2"], "-", 
       SubscriptBox["\[Alpha]", "2"]}], 
      SubscriptBox["\[Alpha]", "2"]], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P1", "=", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"V", "[", "s", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "1", ",", 
       RowBox[{"Max", "[", 
        RowBox[{
         RowBox[{
          SubscriptBox["vb", "1"], "/", 
          SubscriptBox["\[Alpha]", "1"]}], ",", 
         RowBox[{
          SubscriptBox["vb", "2"], "/", 
          SubscriptBox["\[Alpha]", "2"]}]}], "]"}]}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"1.02", 
           SubscriptBox["vb", "1"]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"1.02", 
           SubscriptBox["vb", "2"]}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Red"}], "}"}]}], 
     ",", 
     RowBox[{"FrameTicks", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              SubscriptBox["\[Alpha]", "2"], ",", 
              "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(2\)]\)\>\""}], "}"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{
              SubscriptBox["m", "2"], ",", 
              "\"\<\!\(\*SubscriptBox[\(m\), \(2\)]\)\>\""}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              SubscriptBox["vb", "2"], ",", 
              "\"\<\!\(\*SubscriptBox[\(\[Beta]\), \(2\)]\)\>\""}], "}"}]}], 
           "}"}], ",", "None"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"{", 
             RowBox[{
              SubscriptBox["\[Alpha]", "1"], ",", 
              "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(1\)]\)\>\""}], "}"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{
              SubscriptBox["m", "1"], ",", 
              "\"\<\!\(\*SubscriptBox[\(m\), \(1\)]\)\>\""}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              SubscriptBox["vb", "1"], ",", 
              "\"\<\!\(\*SubscriptBox[\(\[Beta]\), \(1\)]\)\>\""}], "}"}]}], 
           "}"}], ",", "None"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<Good 1\>\"", ",", "\"\<Good 2\>\""}], "}"}]}], ",", 
     RowBox[{"FrameStyle", "\[Rule]", 
      RowBox[{"AbsoluteThickness", "[", "0.5", "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P2", "=", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"AbsolutePointSize", "[", "5", "]"}], ",", 
      RowBox[{"Point", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["m", "1"], ",", 
         SubscriptBox["m", "2"]}], "}"}], "]"}], ",", 
      RowBox[{"Inset", "[", 
       RowBox[{"\"\<m\>\"", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           SubscriptBox["m", "1"], "+", "0.05"}], ",", 
          RowBox[{
           SubscriptBox["m", "2"], "+", "0.04"}]}], "}"}]}], "]"}], ",", 
      "Red", ",", 
      RowBox[{"Point", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["vb", "1"], ",", 
         SubscriptBox["vb", "2"]}], "}"}], "]"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P3", "=", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Dashed", ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["\[Alpha]", "1"], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["\[Alpha]", "1"], ",", 
           SubscriptBox["\[Alpha]", "2"]}], "}"}]}], "}"}], "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", 
           SubscriptBox["\[Alpha]", "2"]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["\[Alpha]", "1"], ",", 
           SubscriptBox["\[Alpha]", "2"]}], "}"}]}], "}"}], "]"}]}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"P1", ",", "P2", ",", "P3", ",", 
   RowBox[{"ImageSize", "\[Rule]", "300"}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "1"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<F2.pdf\>\""}], ",", 
    RowBox[{"Show", "[", 
     RowBox[{"P1", ",", "P2", ",", "P3", ",", 
      RowBox[{"ImageSize", "\[Rule]", "300"}], ",", 
      RowBox[{"AspectRatio", "\[Rule]", "1"}]}], "]"}]}], "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8005603711528997`*^9, 3.800560372680111*^9}, {
  3.8005604267670336`*^9, 3.8005607464325347`*^9}, {3.8005613672626457`*^9, 
  3.8005613952015686`*^9}, {3.8005619697905493`*^9, 3.8005619738258963`*^9}, {
  3.800562490025118*^9, 3.8005625075041385`*^9}, {3.800639360972975*^9, 
  3.80063936877195*^9}, {3.8006428831497293`*^9, 3.8006428844782295`*^9}, {
  3.8009697596811047`*^9, 3.800969805374381*^9}, {3.808848048806229*^9, 
  3.8088480767999496`*^9}},
 CellLabel->
  "In[1292]:=",ExpressionUUID->"bb1fd99f-7d09-4a05-b609-9140e74db873"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[1, 0, 0], AbsoluteThickness[1], Opacity[1.], FaceForm[Opacity[
       0.3]], LineBox[CompressedData["
1:eJwVxX841HcAB/C76oqapFUmehR5zkXoWtZEbz9T51coKvrF5sdWtFZPoV88
N11PrTKkhSeekGYOUaupMT86uu5ypxB3OU7nPl937ftdaNTWtj9ez2tFXGrE
lzNYLFbgf/6/eUmQL10kR0p43P2ipRLIUhvE5ZVyJI1n6g/bSzDQscw6pkGO
uIJSyy3OEkym02/apXJEqTVHJ7wk4A3mlxdOy+GVvJcful+C3Jsak8AdT2GW
GVv14aYEfJvGUblpF36qjSqOW9eBWdVbxQ7tXdCZB2U6bu2EZE5gcHSMElJD
675Nd6SQ/KqaLO7pxpMw7lgLI8PUAumsI4LnyNKwQrIsuiAoEdrL1T2IdHR3
M/go0HtWHeoV1Ye19Zokzh4lhJXs826vX2BLSGT1aE434g+cWlV/agDpKWyh
c/MznBRd6xGMq3BfubJ2ef9z/KLOzE049xIumxbo1fN6URAgFEvZGtS/P3RU
wOuDwfimzalRgwgPs3wrnxfo4ndqQ4RD4J79prnuUD+U9q9F0xiGqWWQz9T5
AcTXHXdPnqeF3V2DzLRJhYuXa/Jtu7WIUnUaThjU6LF2z9j3/QiuBtjsv84Z
RI2fXXJ89CuY7C08FGCtQbnlHjX9sQ5Sz/iBH25psEr0Yae3RgeenfmTNr8h
bBGEiHorR7FI2sdxHBhC9j3Kcypej7OLd1NxScOIaDVOqVwI8hLbt2WxtfBK
9/YKMhDwYvTJaZe1aM4Cn11BIWghr6PUZgTd3DLXtNQxmChCfhY3jICTtqM+
w8mA4DWrN+T6vkJ7wmF4vzXA6Uc6LFb1CrYV608GNxlxtU1RHfWtDgU5oT7a
tNe4kHPwriNrFNetHpt5+v8BmwSj/+DVUWgrBLWXWDT4Ku6pg1w9WpKz+Q67
afQsPsNaXa8HNT1+r/B3GoujH5goBATZ26wrF7bSKOGL3s4OIVgp9ik410bD
ef42nWcYwZ79F48ek9Dwax9rrYwkUEi4/EgZjZS11qfPxBLcy9tVNfcFjQ7z
9AnXFILvXJqL02gaaR2fDV/MIbAX6S7QDA1O2UxFWy5B09BHJxLf0Lh0+mnT
dD7BX3k7d22fpFHmnliccI3gwLs/l6x5T0NZdmXHxhsEER0Ol/VzGPAyJ+TG
BoIVceezom0ZqD6vbwzuI3ib3TJhXM4gu/yK5+1+AlnVVJLQjoGrRfpDSzXB
8YnEsDoHBpl676bhIYIukb/NPGcG3AJ5y/ExgorqjEulqxkoZtz2e2kkOKG8
PWO9K4OMlPw2P5rA0WYF+YLPQB4Q+2j+BMGZmr/v/LaewZFx0ln2D0HUs095
2z0YLNsnE8xlU3Ca+rpobAODR9JaaepMCr2+/VmfgIHVjWMyDxMK4kSLSbE3
g9b5MaElcykIL2xODvBlcDB941OOGQW3nrthhwMYNIdzFF0WFGa/M7aYBDL4
6qE+3H0RBZWtg/v1zQwW8Z4oC5dQqPOPvbVOwOBBXk0k24rC46LZrduDGHjo
Bt0allL4F8XnRhM=
        "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGAQAWIQvVTsbOBtn4/2tbfvGvvIv7KH8ZOcbcOnKyH43OsV
bvxRQfCXZoY/C/FG8G1V+r6sKUTwjV5FPPPYieCrblC+8YThNZw/5/81Fr9e
BH9tWN722apv4Hw3/wMiBzcj+JX+376f8n0L51sJe6mwPUXwmyoifksUvYPz
U596RQhwv4fzz3/+Hn9/JoL/OCnxxnuhD3D+mvM7nB/FIfiWvbktB5Yi+N+r
1yzyO4vgb816feDOlw/2ALk8qzk=
        "]]},
      Annotation[#, "Charting`Private`Tag$59622#1"]& ], {}}, {}}, 
   {AbsolutePointSize[5], PointBox[{0.6, 0.5}], 
    TagBox[InsetBox["m", {0.65, 0.54}],
     "InsetString"], 
    {RGBColor[1, 0, 0], PointBox[{1.081263846908237, 1.0597808395311124`}]}}, 
   {Dashing[{Small, Small}], 
    LineBox[{{0.239164383287223, 0}, {0.239164383287223, 
      0.18049964000659763`}}], 
    LineBox[{{0, 0.18049964000659763`}, {0.239164383287223, 
      0.18049964000659763`}}]}},
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  BaseStyle->{FontFamily -> "Times New Roman", FontSize -> 12, 
    GrayLevel[0], 
    AbsoluteThickness[1]},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox["\"Good 2\"", TraditionalForm], None}, {
     FormBox["\"Good 1\"", TraditionalForm], None}},
  FrameStyle->AbsoluteThickness[0.5],
  FrameTicks->{{{{0.18049964000659763`, 
       FormBox[
       "\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(2\\)]\\)\"", 
        TraditionalForm]}, {0.5, 
       FormBox[
       "\"\\!\\(\\*SubscriptBox[\\(m\\), \\(2\\)]\\)\"", TraditionalForm]}, {
      1.0597808395311124`, 
       FormBox[
       "\"\\!\\(\\*SubscriptBox[\\(\[Beta]\\), \\(2\\)]\\)\"", 
        TraditionalForm]}}, None}, {{{0, 
       FormBox["0", TraditionalForm]}, {0.239164383287223, 
       FormBox[
       "\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(1\\)]\\)\"", 
        TraditionalForm]}, {0.6, 
       FormBox[
       "\"\\!\\(\\*SubscriptBox[\\(m\\), \\(1\\)]\\)\"", TraditionalForm]}, {
      1.081263846908237, 
       FormBox[
       "\"\\!\\(\\*SubscriptBox[\\(\[Beta]\\), \\(1\\)]\\)\"", 
        TraditionalForm]}}, None}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->300,
  Method->{
   "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "ScalingFunctions" -> 
    None},
  PlotRange->{{0, 1.1028891238464018`}, {0, 1.0809764563217346`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.8005604916867723`*^9, 3.8005606133949394`*^9}, {
   3.800560692153905*^9, 3.800560746917801*^9}, 3.800561413780362*^9, {
   3.8005618875914383`*^9, 3.8005618982689238`*^9}, 3.8005619386466656`*^9, 
   3.80056197467453*^9, 3.800562121204152*^9, 3.800562512013566*^9, 
   3.800562542619385*^9, 3.80063937056129*^9, 3.8006407443376985`*^9, 
   3.8006410103658037`*^9, 3.800642885131567*^9, {3.8009697698640924`*^9, 
   3.800969806064331*^9}, 3.808848077462698*^9, 3.8100411422810354`*^9, 
   3.814559660315491*^9, 3.826063920745091*^9, {3.8260645705093145`*^9, 
   3.8260645812341146`*^9}, {3.85843953083692*^9, 3.8584395465483007`*^9}, 
   3.861728940151826*^9},
 CellLabel->
  "Out[1300]=",ExpressionUUID->"aca5f43e-eee1-48b1-a010-153a4809d2f9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"V1", "[", "s_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Alpha]", "2"], "*", "s"}], ",", 
       SubscriptBox["vb", "2"]}], "]"}], ",", 
     RowBox[{
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[Alpha]", "1"], "*", "s"}], ",", 
        SubscriptBox["vb", "1"]}], "]"}], "*", 
      FractionBox["1", "2"]}], ",", 
     RowBox[{
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[Alpha]", "1"], "*", "s"}], ",", 
        SubscriptBox["vb", "1"]}], "]"}], "*", 
      FractionBox["1", "2"]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"P1", "=", 
  RowBox[{"ParametricPlot3D", "[", 
   RowBox[{
    RowBox[{"V1", "[", "s", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"s", ",", "1", ",", 
      RowBox[{"Max", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox["vb", "1"], "/", 
         SubscriptBox["\[Alpha]", "1"]}], ",", 
        RowBox[{
         SubscriptBox["vb", "2"], "/", 
         SubscriptBox["\[Alpha]", "2"]}]}], "]"}]}], "}"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"1.02", 
          SubscriptBox["vb", "1"]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"1.02", 
          SubscriptBox["vb", "2"]}]}], "}"}]}], "}"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Red"}], "}"}]}], 
    ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\!\(\*SubscriptBox[\(v\), \(1\)]\)\>\"", ",", 
       "\"\<\!\(\*SubscriptBox[\(v\), \(2\)]\)\>\"", ",", 
       "\"\<\!\(\*SubscriptBox[\(v\), \(3\)]\)\>\""}], "}"}]}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.8584395632931347`*^9, 3.8584396122437863`*^9}, 
   3.8584396468752956`*^9, {3.8584397423299637`*^9, 3.858439758531674*^9}, {
   3.858440047442811*^9, 3.858440058327072*^9}},
 CellLabel->
  "In[1302]:=",ExpressionUUID->"c2408954-02c6-4ff9-a6f2-7b1fc94ad42e"],

Cell[BoxData[
 Graphics3DBox[{{{}, {}, 
    TagBox[
     {RGBColor[1, 0, 0], AbsoluteThickness[1], Line3DBox[CompressedData["
1:eJw90H0wlAkcwPHdE2FLcU3FbQrpJFIzl5Hoh7WqzcvJoiKhq2xdtm51JVcn
NcNGVM7LoIu85jp3e1HTqLVnsUmE9bKWbZ+HtJ5nda3qashx/fX74zuf/792
8cI9h79gMBj+nzP6XOBxvbbERgGLz+0/bSiRogEWrCUiBwXYKOVkZY0U9ZU4
b9/logAnF9fgqHopuuWjoORfbwX4vZhf19YhRdmXJvYGxyngR79KVfGMFNUX
jffMVyuAMDds27G3CRU/1crjtzwBVacf87mZDG1d31ft9G071MaoFI6tMvSO
SVB6QEMHJD7sOhwZ1Yz+JvjTUj7VCYnff7f01wE5euoENzbNshtKm/fYJvFa
UU7DOc6kbw9MhS7y7tK0oQ4+jj8Zx/TCha2HE7wjnqAe6gKZ7roSnPeLKzb9
044KPnELXGR9YGZr4n/vQgd656BAvkbdD2s97Q28989QWyX/k4Y1CDE5Zr8f
EXeht8UNGbz1Kjhuu7Oxg9mN+ipCa6x9h6Cp7UHPhsZudPmy+0rJSTWUs64a
gi73oNPlOfzpzGGonJXkzUAvasnZTJo1jYD7FS+OgKVEuQILxvlJDcQJRLdX
K5Voem9s0i1jLdS+n06PvdqHplZ6n+N+RUAa+9XpQ5H9qN8l4/Ebdwg4a7Cj
DV8OoKUJkv4WDglzsfIjPsQAmmWZssRpmIRVDpZ5gzWD6FzU/Lv4hFHYd71u
1/QhFbqo7mhMGnMM1pVITDQbh9DSsiui5GtjsDRsAW/35BDavLejp4z9EnKj
jIBZpUZ/XmFoqKt/CVWMBK9k4TDacua5f67fOKhC2bKUDSNoufbGvuiRcSgE
90CfjyPoUlbSgwjRK3h7YVYc2KRBF6iWyJwYOjh2zCp4LPkF+svdnGBtoQ5E
b6/aePlr0Vr7p+knvp6AoNy793MYBBoSbW/uem8CXCMmPBwPEGj2zRirHh4F
fF1EU/HfBGqT7MxcGETBlM/5Ois5gVbwP7zxCqEgu6j8priFQB+ysjtrwihQ
BBlSzigIVJf8OCM1moJt9WKPsE4ChQj2vFsiBXYXH0nMhwh0ykKtz75OwRsb
+4pkA4Gm0JXqllwKspJ25hqmCNS07VT7TB4F67sS046+I1Db82bVR4ooOHSx
MTb8A4Hy9B7x28spGNDxV22eJdByRYHqdT0Fj+vT8ycWkig/Nbw1UEVBZvDr
jMjVJDqn9wj4S01BnGjt7Os1JFoVyVas0FDgXhglvGxPojMbx56MkhSMku3h
EkcSLdOcfHZW//nP6Sp7lguJTnpmKSvmKKCLDz6SepBofpWQb86kQSbLdwv3
JFEfq7B+oREN+eOdt/XbSDSXsh70NKWB4+YlXgkk6h3+X2SpOQ3WfNFsnQ+J
6mSEyngxDW/O1gq5fiS6tbBa3W1JQ1HzyogfuCQ6apQZ5b6MhpO6kHbTHSSa
KUwcKV5OA3dRutetnST6zXDoAaY1DezN0j+28EjU85V2U70NDU9LTOThu0n0
fxC6NOY=
       "]], Line3DBox[CompressedData["
1:eJxTTMoPSmViYGAQAWJmIK69fdfYR/6V/VKxs4G3fR7C6dud9xOmK2GKt349
9PCPCqa47Iaf70O8McW3Zhn8W1OIKb7C4Pd7j52Y4nO/HX34hOE1hriIWyWf
Xy+muOpcgYOzVd9giO+bmiR3cDOm+MepMxhP+77FEN8U+UaX7Smm+K99v1gk
i95hiN/VfpsowP0eQ9zdalbm/ZmY4vJtRnffC33AEH/xqdPjURymeOkGu84D
SzHFv1evWeR3FlO8wl1qz50vmOIAWMD+tA==
       "]]},
     Annotation[#, "Charting`Private`Tag$59698#1"]& ], {}}, {}},
  Axes->True,
  AxesLabel->{
    FormBox[
    "\"\\!\\(\\*SubscriptBox[\\(v\\), \\(1\\)]\\)\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*SubscriptBox[\\(v\\), \\(2\\)]\\)\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*SubscriptBox[\\(v\\), \\(3\\)]\\)\"", TraditionalForm]},
  BaseStyle->{FontFamily -> "Times New Roman", FontSize -> 12, 
    GrayLevel[0], 
    AbsoluteThickness[1]},
  DisplayFunction->Identity,
  FaceGridsStyle->Automatic,
  ImagePadding->Automatic,
  ImageSize->{349.56575108333016`, 253.82929521708476`},
  ImageSizeRaw->Automatic,
  Method->{
   "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}},
  PlotRange->{{0, 1.1028891238464018`}, {0, 1.0809764563217346`}, {
    0.11958220353196954`, 0.5406319234541185}},
  PlotRangePadding->{{0, 0}, {0, 0}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic, Automatic},
  ViewPoint->{0.12438475940280454`, -2.98570550579223, 1.5874794689413374`},
  ViewVertical->{0.009771020121191978, -0.06508935070084058, 
   0.9978316008180611}]], "Output",
 CellChangeTimes->{3.8584396497227216`*^9, 3.858439759030593*^9, 
  3.858440058908683*^9, 3.8617289406277*^9},
 CellLabel->
  "Out[1303]=",ExpressionUUID->"aede5116-ad21-4994-a69d-de77b89c8d25"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"t1", "[", 
    RowBox[{"v_", "/;", 
     RowBox[{"v", "\[LessEqual]", 
      SubscriptBox["\[Alpha]", "1"]}]}], "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"t1", "[", 
    RowBox[{"v_", "/;", 
     RowBox[{
      RowBox[{"v", ">", 
       SubscriptBox["\[Alpha]", "1"]}], "&&", 
      RowBox[{"v", "\[LessEqual]", 
       SubscriptBox["vb", "1"]}]}]}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{"2", 
      SubscriptBox["vb", "1"], 
      RowBox[{"(", 
       RowBox[{"v", "-", 
        SubscriptBox["\[Alpha]", "1"]}], ")"}]}], "-", 
     RowBox[{"v", "^", "2"}], "+", 
     RowBox[{
      SubscriptBox["\[Alpha]", "1"], "^", "2"}]}], 
    RowBox[{
     RowBox[{"2", 
      SubscriptBox["vb", "1"], "*", 
      RowBox[{"Log", "[", 
       RowBox[{
        SubscriptBox["vb", "1"], "/", 
        SubscriptBox["\[Alpha]", "1"]}], "]"}]}], "-", 
     RowBox[{"2", 
      SubscriptBox["vb", "1"]}], "+", 
     RowBox[{"2", 
      SubscriptBox["\[Alpha]", "1"]}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"t1", "[", 
    RowBox[{"v_", "/;", 
     RowBox[{"v", ">", 
      SubscriptBox["vb", "1"]}]}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{"2", 
      SubscriptBox["vb", "1"], 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["vb", "1"], "-", 
        SubscriptBox["\[Alpha]", "1"]}], ")"}]}], "-", 
     RowBox[{
      SubscriptBox["vb", "1"], "^", "2"}], "+", 
     RowBox[{
      SubscriptBox["\[Alpha]", "1"], "^", "2"}]}], 
    RowBox[{
     RowBox[{"2", 
      SubscriptBox["vb", "1"], "*", 
      RowBox[{"Log", "[", 
       RowBox[{
        SubscriptBox["vb", "1"], "/", 
        SubscriptBox["\[Alpha]", "1"]}], "]"}]}], "-", 
     RowBox[{"2", 
      SubscriptBox["vb", "1"]}], "+", 
     RowBox[{"2", 
      SubscriptBox["\[Alpha]", "1"]}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"t2", "[", 
    RowBox[{"v_", "/;", 
     RowBox[{"v", "\[LessEqual]", 
      SubscriptBox["\[Alpha]", "2"]}]}], "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"t2", "[", 
    RowBox[{"v_", "/;", 
     RowBox[{
      RowBox[{"v", ">", 
       SubscriptBox["\[Alpha]", "2"]}], "&&", 
      RowBox[{"v", "\[LessEqual]", 
       SubscriptBox["vb", "2"]}]}]}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{"2", 
      SubscriptBox["vb", "2"], 
      RowBox[{"(", 
       RowBox[{"v", "-", 
        SubscriptBox["\[Alpha]", "2"]}], ")"}]}], "-", 
     RowBox[{"v", "^", "2"}], "+", 
     RowBox[{
      SubscriptBox["\[Alpha]", "2"], "^", "2"}]}], 
    RowBox[{
     RowBox[{"2", 
      SubscriptBox["vb", "2"], "*", 
      RowBox[{"Log", "[", 
       RowBox[{
        SubscriptBox["vb", "2"], "/", 
        SubscriptBox["\[Alpha]", "2"]}], "]"}]}], "-", 
     RowBox[{"2", 
      SubscriptBox["vb", "2"]}], "+", 
     RowBox[{"2", 
      SubscriptBox["\[Alpha]", "2"]}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"t2", "[", 
    RowBox[{"v_", "/;", 
     RowBox[{"v", ">", 
      SubscriptBox["vb", "2"]}]}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{"2", 
      SubscriptBox["vb", "2"], 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["vb", "2"], "-", 
        SubscriptBox["\[Alpha]", "2"]}], ")"}]}], "-", 
     RowBox[{
      SubscriptBox["vb", "2"], "^", "2"}], "+", 
     RowBox[{
      SubscriptBox["\[Alpha]", "2"], "^", "2"}]}], 
    RowBox[{
     RowBox[{"2", 
      SubscriptBox["vb", "2"], "*", 
      RowBox[{"Log", "[", 
       RowBox[{
        SubscriptBox["vb", "2"], "/", 
        SubscriptBox["\[Alpha]", "2"]}], "]"}]}], "-", 
     RowBox[{"2", 
      SubscriptBox["vb", "2"]}], "+", 
     RowBox[{"2", 
      SubscriptBox["\[Alpha]", "2"]}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"t", "[", 
    RowBox[{"v1_", ",", "v2_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"t1", "[", "v1", "]"}], "+", 
    RowBox[{"t2", "[", "v2", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"t0", "[", 
    RowBox[{"v1_", ",", "v2_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"2", 
       SubscriptBox["vb", "1"], 
       RowBox[{"(", 
        RowBox[{"v1", "-", 
         SubscriptBox["\[Alpha]", "1"]}], ")"}]}], "-", 
      RowBox[{"v1", "^", "2"}], "+", 
      RowBox[{
       SubscriptBox["\[Alpha]", "1"], "^", "2"}]}], 
     RowBox[{
      RowBox[{"2", 
       SubscriptBox["vb", "1"], "*", 
       RowBox[{"Log", "[", 
        RowBox[{
         SubscriptBox["vb", "1"], "/", 
         SubscriptBox["\[Alpha]", "1"]}], "]"}]}], "-", 
      RowBox[{"2", 
       SubscriptBox["vb", "1"]}], "+", 
      RowBox[{"2", 
       SubscriptBox["\[Alpha]", "1"]}]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"2", 
       SubscriptBox["vb", "2"], 
       RowBox[{"(", 
        RowBox[{"v2", "-", 
         SubscriptBox["\[Alpha]", "2"]}], ")"}]}], "-", 
      RowBox[{"v2", "^", "2"}], "+", 
      RowBox[{
       SubscriptBox["\[Alpha]", "2"], "^", "2"}]}], 
     RowBox[{
      RowBox[{"2", 
       SubscriptBox["vb", "2"], "*", 
       RowBox[{"Log", "[", 
        RowBox[{
         SubscriptBox["vb", "2"], "/", 
         SubscriptBox["\[Alpha]", "2"]}], "]"}]}], "-", 
      RowBox[{"2", 
       SubscriptBox["vb", "2"]}], "+", 
      RowBox[{"2", 
       SubscriptBox["\[Alpha]", "2"]}]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P1", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"t", "[", 
      RowBox[{"v1", ",", "v2"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"v1", ",", "0", ",", 
       RowBox[{"1.2", 
        SubscriptBox["vb", "1"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"v2", ",", "0", ",", 
       RowBox[{"1.2", 
        SubscriptBox["vb", "2"]}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Blue", ",", 
        RowBox[{"Opacity", "[", "0.4", "]"}]}], "]"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["\[Alpha]", "1"], ",", 
          SubscriptBox["m", "1"], ",", 
          SubscriptBox["vb", "1"]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["\[Alpha]", "2"], ",", 
          SubscriptBox["m", "2"], ",", 
          SubscriptBox["vb", "2"]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"MeshStyle", "\[Rule]", 
      RowBox[{"{", "White", "}"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<Good 1\>\"", ",", "\"\<Good 2\>\"", ",", "\"\<t(v)\>\""}],
        "}"}]}], ",", 
     RowBox[{"Ticks", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["\[Alpha]", "1"], ",", 
            "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(1\)]\)\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["m", "1"], ",", 
            "\"\<\!\(\*SubscriptBox[\(m\), \(1\)]\)\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["vb", "1"], ",", 
            "\"\<\!\(\*SubscriptBox[\(\[Beta]\), \(1\)]\)\>\""}], "}"}]}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["\[Alpha]", "2"], ",", 
            "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(2\)]\)\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["m", "2"], ",", 
            "\"\<\!\(\*SubscriptBox[\(m\), \(2\)]\)\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["vb", "2"], ",", 
            "\"\<\!\(\*SubscriptBox[\(\[Beta]\), \(2\)]\)\>\""}], "}"}]}], 
         "}"}], ",", 
        RowBox[{"{", "}"}]}], "}"}]}], ",", 
     RowBox[{"ViewPoint", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "160"}], ",", 
        RowBox[{"-", "160"}], ",", "80"}], "}"}]}], ",", 
     RowBox[{"BoxStyle", "\[Rule]", 
      RowBox[{"AbsoluteThickness", "[", "0.5", "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P2", "=", 
   RowBox[{"ParametricPlot3D", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Min", "[", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[Alpha]", "1"], "*", "s"}], ",", 
         SubscriptBox["vb", "1"]}], "]"}], ",", 
       RowBox[{"Min", "[", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[Alpha]", "2"], "*", "s"}], ",", 
         SubscriptBox["vb", "2"]}], "]"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "1", ",", 
       RowBox[{"Max", "[", 
        RowBox[{
         RowBox[{
          SubscriptBox["vb", "1"], "/", 
          SubscriptBox["\[Alpha]", "1"]}], ",", 
         RowBox[{
          SubscriptBox["vb", "2"], "/", 
          SubscriptBox["\[Alpha]", "2"]}]}], "]"}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Red", ",", 
        "Dashed"}], "}"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P3", "=", 
   RowBox[{"ParametricPlot3D", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Min", "[", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[Alpha]", "1"], "*", "s"}], ",", 
         SubscriptBox["vb", "1"]}], "]"}], ",", 
       RowBox[{"Min", "[", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[Alpha]", "2"], "*", "s"}], ",", 
         SubscriptBox["vb", "2"]}], "]"}], ",", 
       RowBox[{"t", "[", 
        RowBox[{
         RowBox[{"Min", "[", 
          RowBox[{
           RowBox[{
            SubscriptBox["\[Alpha]", "1"], "*", "s"}], ",", 
           SubscriptBox["vb", "1"]}], "]"}], ",", 
         RowBox[{"Min", "[", 
          RowBox[{
           RowBox[{
            SubscriptBox["\[Alpha]", "2"], "*", "s"}], ",", 
           SubscriptBox["vb", "2"]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "1", ",", 
       RowBox[{"Max", "[", 
        RowBox[{
         RowBox[{
          SubscriptBox["vb", "1"], "/", 
          SubscriptBox["\[Alpha]", "1"]}], ",", 
         RowBox[{
          SubscriptBox["vb", "2"], "/", 
          SubscriptBox["\[Alpha]", "2"]}]}], "]"}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Red"}], "}"}]}]}],
     "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P4", "=", 
   RowBox[{"Graphics3D", "[", 
    RowBox[{"{", 
     RowBox[{"Dashed", ",", 
      RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["vb", "1"], ",", 
           SubscriptBox["vb", "2"], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["vb", "1"], ",", 
           SubscriptBox["vb", "2"], ",", 
           RowBox[{"t", "[", 
            RowBox[{
             SubscriptBox["vb", "1"], ",", 
             SubscriptBox["vb", "2"]}], "]"}]}], "}"}]}], "}"}], "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["vb", "1"], ",", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["\[Alpha]", "2"], "*", 
             RowBox[{
              SubscriptBox["vb", "1"], "/", 
              SubscriptBox["\[Alpha]", "1"]}]}], ")"}], ",", "0"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["vb", "1"], ",", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["\[Alpha]", "2"], "*", 
             RowBox[{
              SubscriptBox["vb", "1"], "/", 
              SubscriptBox["\[Alpha]", "1"]}]}], ")"}], ",", 
           RowBox[{"t", "[", 
            RowBox[{
             SubscriptBox["vb", "1"], ",", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["\[Alpha]", "2"], "*", 
               RowBox[{
                SubscriptBox["vb", "1"], "/", 
                SubscriptBox["\[Alpha]", "1"]}]}], ")"}]}], "]"}]}], "}"}]}], 
        "}"}], "]"}]}], "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P5", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"t0", "[", 
       RowBox[{"v1", ",", "v2"}], "]"}], "-", "0.001"}], ",", 
     RowBox[{"{", 
      RowBox[{"v1", ",", "0", ",", 
       RowBox[{"1.2", 
        SubscriptBox["vb", "1"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"v2", ",", "0", ",", 
       RowBox[{"1.2", 
        SubscriptBox["vb", "2"]}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Red", ",", 
        RowBox[{"Opacity", "[", "0.1", "]"}]}], "]"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", "None"}], ",", 
     RowBox[{"BoundaryStyle", "\[Rule]", "Thin"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"P1", ",", "P2", ",", "P3", ",", "P4", ",", 
   RowBox[{"ImageSize", "\[Rule]", "500"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<T2.pdf\>\""}], ",", 
    RowBox[{"Show", "[", 
     RowBox[{"P1", ",", "P2", ",", "P3", ",", "P4", ",", 
      RowBox[{"ImageSize", "\[Rule]", "500"}]}], "]"}], ",", 
    RowBox[{"ImageResolution", "\[Rule]", "1200"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.800560856491361*^9, 3.8005609997465086`*^9}, {
   3.8005610643696833`*^9, 3.800561271868326*^9}, {3.800561303456114*^9, 
   3.800561345551538*^9}, {3.800561405911447*^9, 3.8005614084894886`*^9}, {
   3.8005616103240814`*^9, 3.800561639357828*^9}, {3.8005625272142897`*^9, 
   3.8005625366703725`*^9}, {3.800639384064418*^9, 3.8006394782798376`*^9}, {
   3.800639535113901*^9, 3.8006395357332015`*^9}, {3.8006395996723814`*^9, 
   3.8006396581773014`*^9}, {3.800642889403142*^9, 3.800642893884276*^9}, {
   3.8088481098233423`*^9, 3.808848146530734*^9}, {3.8088494296838846`*^9, 
   3.8088494332012453`*^9}, {3.8088494841731186`*^9, 
   3.8088495206458445`*^9}, {3.8100411512667227`*^9, 
   3.8100411542614355`*^9}, {3.8100411913823214`*^9, 3.810041303415512*^9}, 
   3.8137560806947937`*^9, {3.8260645469035187`*^9, 3.826064550862177*^9}},
 CellLabel->
  "In[1304]:=",ExpressionUUID->"55fd1142-90f0-48fd-9925-03c956883432"],

Cell[BoxData[
 Graphics3DBox[{{GraphicsComplex3DBox[CompressedData["
1:eJx1m3dcz93//4tQLjMjoci6Kl0aMrKOZIVSoRRZDRRZuSo0UMhMkqSMUspo
UGnvpf1uvt/tvTUUivB1+/0+z+e5bud9c92uv+635+1xXt1fZ7ze5xxSh07o
mAwTEBCwGy4g8Pt/gTerBm+21FqvGeWTpm54yHqNwP/+izKQDKiKek9Yri0p
VlcZlcHHfa+OtzLJ5iCXNJLOlU94TiQc7tlWRpUhd30g/2O5SyJ5YC3muCOg
CrlvDMdk5M0s4hypscEkuw657TqPqZ53OSQ97E7m0+RG5FmDfjJ1siVkeChn
a2VUC/L3w0WPcSdyydo3k/LFQtuRqx+orLLfWE5sA3fp7Aj4iNxu/Aj7sswK
UlWYbZaxvQe5zsSb22s8KslQwTE5k+xe5Fs6lm6xT6wkM/LHdg3b1MfHVXKD
gp8m9/Nx8Ny4nTtWQfU9YT2zHDyzHDwDZz0DZz0DZz0DZz0DZz0DZz0DZz0D
Zz0DZz0DZz2zHDyzHDy7m6RtkVfNIAt9Ps8eI6hNwDPLwTPLwTNw+QkKi5Zv
8kPPwEsvnZqy8i31DLzFf5KdcBD1DHzW8qg5j3yoZ+DHutOX1K+knoHrDypZ
8+ZQz8A7dv1oc9CjnoHPHrHgBpdHPQPvH/lmT20g9Qy8s1ZP14FDPbMcPLMc
PHtrb9/UcJJDXA5cT/oY+g49sxw8sxw8A5/lKhngNDEePQMvz+ivkj+ahZ6B
fzm71ddOqRA9A39W/u3KFLtS9Ay8666w516xcvQMvOKRZeWOn5XoGfjxgTWa
35Vq0DNwTtE7q0CDWvQMPGbn1/1vkmvRM/D3SdsMbUtr0TPLwTPLwfOJnpVt
i1TLSI4BSfF2SEbPLAfPLAfPwN3OOEccDclAz8DlbZYdML/GQc/Al9+4Nlnn
Sil6Bt7QvWyglVOOnoErvNjwl4J5NXoGfpvL9Z8UWIuegXNHxu8/nFKHnoGf
3qejcM+xHj0D31tzf9qDznr0DHz3to4phwUa0DPLwTPLwbPqHekb5yZWkRKz
kIQv07LQM8vBM8vBM3Cvy9/eJm/OR8/AlQVPVj/YWYKega+alORqp1OOnoG3
Wp38d8rjavQM3FMsYX3QjDr0DPzuzM9NMnfq0TPw8i3lj20DG9AzcEsfixOB
Zo3oGfi+uW/13hQ2omfgBi6jdtk2N6JnloNnloPn0Q+uT204WUfkFcZ0CGgX
oGeWg2eWg2fg91aFNja3FqJn4APffY9KPOSiZ+AC4z5LCD2oQs/AdVUKHTR6
a9Ez8KHJ+qN74+rRM/A+8Tuvjik2omfgqzZbGidubULPwEufCC/pHNOMnoEn
zt4m0WPZjJ6Bx956Nj3xWjN6Zjl4Zjl4PtPs0CKs30jeea+8XDO2CD2zHDyz
HDwDF3tZeyHNrwQ9A79wtEhwaFcFegaevFp0T69MLXoGPq2nLSd2ez16Bh6f
fVL3wMxG9Aw8vMD/a8WdJvQM/OfPGyHyL5vRM3AP3dkX95i3oGfgl8qMju4v
akHPwO3WR5nKt7SgZ5aDZ5aD58olVpGLVFvIoK2ptJhaCXpmOXhmOXgGbnj9
rzk/ysvQM/Bk9Z/+i29UoWfgTW9e/HNrfR16Br7ygP2T3WYN6Bl4/cqRMkNL
m9AzcO7aVVlWv32CZ+BSJ6QuZ6e2oGfgsenhO746taJn4P6bBld+/9iKnoH7
hGmqZAu2oWeWg2eWg+cNTsedd8q0k18FN8tf9JSiZ5aDZ5aDZ+BGVYrFt67x
0DPwTK95+qnLa9Az8CNl0Vd2zahHz8DjnV0HZqs2omfgxibil1LHNqNn4HvM
ts9de7EFPQN/7qFcee9RK3oGvqYn83XC3jb0DFz61Jj7Kalt6Bn4vOqDrve4
1DPLwTPLwXNQsZHBuYkfSZp70MO7U7nomeXgmeXgGbiM7457VkHl6Bn4JsW5
Y/Tka9Ez8K3RW023BFHPwJ8dm8udUkw9A9+8+eXBqKfUM/A1GrXDlkxuRc/A
r55Pi7m2qA09A59TpH8zrJt6Bj5mp7dlpF47egYunPTp1DXzdvTMcvDMcvAs
Ns9g4dPBbqKVn21SHEY9sxw8sxw8Aw+rOLk/elsFegZ+M1fxtLUd9Qz8rq5B
jvkP6hl4s7DSmmVzm9Az8FuNkRnl3dQzcMe2riO6RtQz8ByxYqmXttQz8MMn
jnwqWdOOnoFr97wq5/lTz8A1DAW5gdHUM8vBM8vBc6KK9M/6k71k8XXNy4OF
1DPLwTPLwTPwB+59F2rMqGfgP2X7BG7cop6BDwubscduTAN6Br7btC9HXYl6
xhzVc7off1LPwD9vDPl65DT1DHzN2fshsTepZ+DcHJmLrRrUM/BkjeNHO8Op
Z+Dx0cmmsR+oZ5aDZ5aDZ8uDvs2fGz/xeWY5eGY5eAbOegbOegbOegbOesYc
xjNw1jNw1jNw1jNw1jNw1jPLwTPLwbOMs2S+sH4/n2eWg2eWg2fgrGfgrGfg
rGfgrGfMYTwDZz0DZz0DZz0DZz0DZz2zHDyz3LlIbmlN1AviMO/nPUXVF7j/
Bv5ZXjb/XrlJdhJffc7URy07AnL/yNl91NrL2t+eJhdjvcjVLK6ceASR1azO
4wj1I2f3wVgOz5+azg1oOJmE7QI/IvS289zEXLI7VbTJw/Y59iu2Hv4ulsPz
/6mezYe/C+rh74KcP9UD9+wP9BtamEgMLpQITAstx5z+yYF+76LTkEP96PSP
1eLlWcQs+vXljO21WP/iRuBqRaF85FC/T9IqJntiIQmI6Bo5fFMD1ufvWOx5
1bIIOdQbvC6JWCFUShrfKlxfs6YZ648p96T6h1EO9V9vutbpr+eROcGnx55b
0ob1QYf/mvXvOsqhXiXxzUqZwgqy71WYS7hcJ9bf+ugY8FmCcqiftvHvtIA3
VcTrxZdJvXO7sX5S+t6D8zdVIof6x5K/bLml1aRT22ur+9herF/Z66o+Ir4S
OdSnqy8xjdSoIWO0Vo9Vdv6E9dDfgEN9iRrPVEmrBvstWw+crYd+yPYHmMdY
DvMY8Jh7EvrGj8NwXLD50D9HPtswTUS/mERwrkgc8Y7Ffshy6IfAD7yWPr9l
zwfM4RKl6J0y5WT2SJWf7yzSMYflkAO8cN72JX5xBZjzslpy79PBGtJyzW+U
qX0u5rAccoAvNR2x4ueGYsyJjx/x63NjPXlo7TjFJJGDOSyHHOB7pr/fGrKx
DHOkxw3lz8htIrZPFJVPqhRjDsshBzhRNTaLSeBhjovhp6eq4a1ESqV8f7Fs
KeawHHKAN5SPcZ8VWoE53163njrs3UGcN9h53HUrwxyWQw7wrS0heZXTqzDn
0FD1ultOXeRtqkT1i3+5mMNyyAFuaao1uW+I5jT7tTvzInqIR0SkghiH5rAc
coAb7O4wPaRXjTmeuSanO2Xp9w/ksBxygH9eeDFqvX41zvOan2sNfj3uw3oY
RyyHdlkO7f6pnv1+gOeBengeyGHrYbxDPayzwP+0/rLrIzzPn84l2XUW5gfg
cF4G7bLndNDun86J/rTe/en8COqhXfDD1oNP4K6GmiKKhhG4rgFfLtARF16Z
husXngf927Fr8YJ8XKeAn1Lf6X/NqQjXI+DjZCdyXqSV4roDXMtQbqHVDh6u
L3j+1eAX9mVRBa4jwMNjbI8v2E3XC+BVze92jcyn68KfzpX+tC6w9eCfnZ/B
M3Cfi2OHOdilYD07D0M98FbJy732j7Oxnp1voR54WYHVDw89Dtaz8yrUA//h
KDN+6+5irGfnT6gHXveq9B9dDt2/YudJqAfutMFePzqZfuez8yHUA/+oPdfV
Sq4c69l5D+qBT+Ukl90aV4H17PwG9cCHkg1lfxyh9ew8BvXA4XcHjLs//X5h
5yXIAQ450K/YeQbGHXueDpw9lwTOnqMBZ899gLPnFMDZfXXg7D4wcHbfEji7
zwac3RcCzu5jAGd/dzs6W4RnbC8goqEd5o0nQ4n8g96huF8uyDk7AuKeDuaT
Qq6/lar6O+TRmYkCM3NLyM2qfLEZLsnIbx5+43PYu4IsVk65telYFnKF4Ro+
vIhasiiydNw9rwLkHjpqZ349biDD1DOM9pwvQj7MR2X9/KvNxGPbu7QLhSXI
zXrlp2w90UY6kz2Vvz4rQ168dkHzSb1OIvTaNiSrjf5dq1xmvncn3aRy1F6V
r4E85EUnRNZXT+ol/r4SRp/rKb/6wFGu9+on5Len6xtPC81CP9B/gEd0pQaf
nxiHHHKAg0+oB59jm4t7fEWDkOvYZMl/aSwkubJtuU+WR+LzAH/oMl/jjnUs
1oN//5eKu+eeTEQ+b9p7jmo4l2y16dw+1yEVc4Arvr4+fsbTdKyH96UhOD9v
+7ZM5F8ifM/ccqom79ZVFAYUZ2MO8IdnbVyf9udiPbxfq9Xj9y0Sz0feKJt5
vVO2nuRZ1y7rGcPBHOCqrsFinTMLsR76wx35gcv7zSnXPBe/R3RSExFK0ZzU
9IL2E+BWlRJ9te+LsR76z/zFjU0OyZRHfAiTW/69hQzYR35XiqH9Crj5w6sV
i7JLsR76m01g9s7vdymfLf7qh2FDO3kTLNHL20j7IfDZHzoLSnS5WA/9865r
UEEerwz5tSPP8i5nfyTzdez6eFtovwXuYa5RVGJA+yH056NdN/W/P6T5gxXZ
+cX6PWTv4fJhizNoDvB8h8D6RWU0B/o/zAPA3wzfFNmS28s3PwBnxwWMFzbn
4MLkp99U+/hygEOOdJq6Tn3UAxKVq/5UWfUB3/hi+dtbG0mUUT9y+H6AnH+m
5tuI6Kdi/eQ5JYbPklP/yH+FxczYJZNFRkd6JViq38fnhHp2PoR6r7837Xs4
z5fA80A9PA9wqM+OUHCfOqUa1ymWw/OvSvg1WWiI3xtw8Ab5wNl9QtYb5ACH
vwvWBbYenof1g/2QeU7IYTk8J/u9Dfns9zDks+8LOPs80C5bD5ytT3YKWT58
UxHWf7ubov9aJwQ51A8lvHQW8QvH98W+X3h+9rsF6tn3AvXs7xf4u1gOOWw/
h/1e9vcIOeT5zDQ7lM8D1LP7J1DP+gHOvhfoV38aR2w99DfgOr0CCXnjXXGf
GZ4f7iv+vPgpZs2aUnz+5AmBRuLvYrAenj9gs+XSJ8FpWA/Pf2hWpnrMJZoD
7W5tkXOT+BqD+9jQLtyHtD73b3K4XCW2O+tyxrBLizKxHtqNOjb1ybFX+VgP
7c6eHuMZUkZzoF0jC5EZjlqZuE8O7cJ9y3MqtsbuY+uw3Xt3V/LM7xRgPbQr
/GjFYg2pYqyHdicbLpk/vJHmQLtLru5tOva0APfhoV24z/l+SUILR6gR210W
dqp2465irId2d+ls3ugWXYb10G6kvblcdSDNgXZ5ga6dm0yLcZ8f2oX7ov2K
guZjh5qxXTuZkWKFR8qwHtpdtzfs2o1n5VgP7f7q/3XoaBzNwXuPs/6eW2RT
hucI0C7cR1VcpNa1ua8N2zXpHbgwNouH9dBucaTdN6XSSqyHdptjP2U+l6xA
Du2OahF3HlfBw3MKaBfuu1rIOp1ybO/Ednv/2iI6aF2B9dCuyJEXj67vrsZ6
aPd0mdo+l9xK5NDuPUFzyW/O9J4ntAv3aV8tyOhPqOvGdiVtBkvdzlZiPbRb
dXTRMVfpGqyHdp+s75sjl1WFHNpNtJjecP8KvUfK/n63vCsUa3usl2+ehHp2
Pxbq2XUQ+J/uqbLtut3xs53R+omvXahn24V6tl3gbLuwfv3pHuyf1mtYF9j1
mt3vgnqY/2Fdhvw/rb/suqO8wydoZ0Ac3/wPnM0B/qf1l+WwPgK/fGTT9RD3
ELLKTpmcW8LDdsVP/av5SCEFObQ7Xdis+QMvDTnkGO6NNPXWSSER/0Zu6J1b
gznn4jPy1hblIIec87tiTE9cyEcOOfGBIi3rPucQj2WSC5Sd6zHnLrdd1/da
IXLIEX3e6LOiqgg55CzO+8vo+cNCUrL4QOAJhybMuTKv4Kzu5xLkkDOq50PS
R/Uy5JAjPb33ot7IUiKq4CP3yqoVcyRSJqVGBXORQ87j22MnaAuVI4echEjl
guhELtku1xjcbNGBOXph4aq578uRQw7XPviW8ZhK5JAzGFiqkZdZTm5KL1g8
x7QLc5QGwrtcxlYih5x3KcErpA9VIYec4o+l3+5KVhJjUeWKoKAezAm5PTlb
KJRyyFE0GCfmNaIaOX4POC4pG5FcSRwnlHhtk+Ufv8DZcQqcHY8+4/7d1+7X
x5cDnM0BzuYkTt26rscrD/eLPp+cWPQy9hxZ/P/+a8Bxyu1L01i8sQg51AP3
m5qrXbGN/vuRuSVGA+rvKpFDPXBoF/ajnljFWEQahmM+8KEb0vFBSlzMAe67
1CisPr8Wc2D/amdzmfhl3RTMAb7mmYn8pSv0eYCvTxI8njNYjzmw32X4ZfPU
yq4szAH+bHK+rp5MLeYA3zhC8nV9TSPm4L3Zs7vd+2IKMAf4cNGjMz1/f/dA
DvCAYZGn5l9qxhzYT7NquLqo0Jr6B56W6XBERLYBc4CbReXHudW2YA7sv8Wl
vC0SCSrBHOBty6eu9FvfiDnAb8uYuCh8b8Uc2K9Lmcpz8txThjnAzQ/JuB2f
0YQ5wCfssG4b4LRhDuzvOVd+W+94kYs5wLdviD5zKIjmAO9fIvLho3E75sB+
4OQp0yZmzOJhDnC3ukze5R80B7hKoZj8+DCaA/uHX/M9F3WupjnAR5DrR9zH
NGMO8JfyvDipFJoD+41sDnA2BzjkQD2sd2w9cLZ+6fwef4fR/nzj0Sx+qqWH
YDBhx2OTbORzN8F8MmHavpGiY2oxR6LO95uSUjEZSFD8EkzKsV4tbHP/FO0S
EjL0cpOMaj3Wd9u7eNkNKyfblv+auWJHNdZP2bHE/aBUBTEcN6RbsboR65Mk
bddkFdaQ0InGAbe76TjqH5jgVWpdS8x5WZ1RX5qwPqtauec6p554rU3PfH2q
HusNN486PnSggfAMxUTSzFuwfvGihUkhUU2kRdr/xNdgOi7SH/xYPUe9mQQ8
qns15NWK9V62Uq6lz1qJa9Zwb4uXtP/Lt/SN26zYRkpdZUoOXG/D+hG5YkZD
zh3k8fwaLdGDtF95LG2vOS7eSUzUuh17F9P3YjFznPKc013krxXLb9QX0XrB
K7Uh9wS7ie4bpZigh7S+Y8mlYfPe9JCo2KWnAoToew8360is7O8h07533J4R
T+ufGv5oXyrF36+OupoGdh/h71c7nayL1O/38dVLRtfdHVbVx9efD9/4VKxw
yZdMC9v2TLn1LHKY51luVzvFZu7FRL76OZLdsdFSOSTGYO7XU+Oe4/P0bLx/
fNncJKI/Kdh2xx46v3lsnNl4Jz6JWDxOPdT6H+7maBGal5JDjj+rdH6fReex
VY6f//57fy7JT1KOdx9din/X7bV+dfcEE4j/Lt0n3Hja/zuqXikflMomp7Tu
bN9mW43PCd/PVp8syaKSF8gb/jEWkKkrIs/3K4o4341FHp6j5WMZyiNnLfb7
PbZLR37VfPX6xIs1xFNUolbWLxe53IgpfSMC64lU3hFP5WoOcvedf6UuvNtE
wp3iOXKHipH/9BW8r23TSoRDxk+121dKn7Pvq4nVwQ4iqbH3sHRRGfKCdV1L
vdW7yJe9z9MW/v6OAi6h/ulynUcPuVHTonBtPg855+TxY/1jPpHhcUW7PGUp
d/Jo3TnqYh8fh/Nl+E4ADr9T2O8H+N6Y4NZk0XasCOvhHDOt9X2Wkno8cjiv
DLjL2flwfQZyOJc8MXnNvq278pDD+aNhfEGi3sJC5HDOqNpkW3PoOfUJ54lN
dgv+yrhPfcK5ocaNLDXHX9QnnA/+O9rM2bOO+oRzwL1DQpUiq6gfOO+D+R84
nNOx/GGcyA4lgVd840Xvsk5Q8MFwPh7UbjlzpWAeeawilPVJ6yXyc9XH5YcP
FpDZuQ3nlV3eIZeZ/LdCW0ExeaRu+ObAngTk22wNOJofSslppTjtR07JyL+/
nVSo/KychM8umlz6nvqXnLnpjOfDSsI1srfPW5yFvEVaYEXi8loy61JX55u3
9L1YVz0c3adcRw6s9mrQP1qAXMv6y+jm2Q3Eydihe8Z2+r7q5Fwqpkk0knsr
Ld3mK9J+Ep3RWfGXSDOJ+eb4WSWOvsctF668XjOihVx7vUlny6kSOs+INbxW
7G0lIcOdhEN96ft9l33B1vhjG1nlMlUiU4a+35umPFs9Xgc5au8gfXEYfb8z
Z5zRvF7SSd421/Y/NqC8Pzxf0zapi9Qft9r1kke5k9nRWSFx3aQj2J+XN5y+
3+BhDXc4xT0kXOPCkR0ylH+tlB9o1+nlG19GsvusGzfzj8dXQq9qf6Tz81Mz
9x0PmR3F108SUxX2p7RySOlg6KVEpwjkrkYSguOjysjEkZc+vS5OQW48bLSv
gXMViel/FrdQLxu5l9b5OUWv68gZ473ai5roexzx9FTfgFsjUVdtKJj1gL4v
i+7DqZK2LaTGxcTQLIm+l7I1++6vN2knS3c0fBlrTP2vvb3T1EzjI9G4ttd7
tD31WWzhNyNzeg+RVuBoHRClf6+z+2yhitv83lbHP+r8OIx/vhr95hHX90Ay
nx8t+2EzTminE3MNz7O8D9b0O3nrtXPdCplki9txH4OZ1+l3pg7vwNdY/vwD
cgs+TFjZz8ddRKMNJAds+dqF/W2Ww74KmwO/79h6+H03oam75WKKJ11H/jff
+s68HmglTedhmJ/ZdRbWu0Zzbc+RHSW4PkI9u26qfqw+8ONACpkYLf75VQLl
4iTBdYp2Grn+ZeEX3TTKIV8xaCDmhmYN8kk3s4epK34gIV5vokwDqpDD878L
XiH4poD+ToTvXvADz5/cdHH85b50wjHunjjXnP5dZk3CVypuZxARN+We4NtF
uL9koX0oymt6Bulb8W/mkVlaeL7w/3ePasmd9TY2/sa5WM9y2J8HPtFiZ8yJ
b6W4fw5c3MHvhO5ABe5vAz90+mXgFyn67y6BC2sqLvbsov++FfgvncPFUw41
4P4t8M0Xt906eqER91eB13NrDe+vbsL9T+A5+vM2PvRrwv1J4JnpNmpHf38v
w/4hy+FchuXgDb5Lx0lZzv+YSe/jsRy8ATf/MqLQ8Rq9bw/8pP0iOetR9L49
8DTFkY/V/qH37YEfG3vr75ZBet8euJFoSuah4/S+PfBXawMuRlyl9+2Bb/RY
pVO/md63B64g7rCiOYTetwcud6VkWUQqvW/PcvDGct0FCYukzd8Tth/Odjw8
75JrBh+/Hv1+WuR7DvLa+b73/b2fE6F3K2fJ+5ch1/VVTjx7M5HYvUqY7+9W
hfz8nDiV+ptZ5AdHyv12Uh3yM3MFnfXcOGRFnpF4VmQj8i3Cl+Z1yZcQqyw/
rxEhLciTycFuZXEuCUtvmaX6oh151YfHbQu1yklvsozvhccfkXv7r5hUVFxB
HtQsmVS5pQf59xLlY7IvKklEVWmxTXovcqeDv94+/j3eSyqs3MXW9fHxPt60
3eFx/Xz87VjD7saPL/jGr5FyzebD3CTkJjtNyjdcySULbliFSn0oRm7qOzLW
ZnsxeXL5+3uP9+V0vKwum1BpxyNj40nNqB21yOUjrQ+UzakmW6IvHlLb0oDc
c13sCdXRdeRqREqTnWoz8uM6HRu7f3/vp74dcTR6eRty1xsflpztaSCCwZs6
P8t30nmgS3dVUVUjWfPK+YTi393I82zuGYic/j2uOSNXFl//xDcev+e/GDo1
kn+c3jfbMGTvE8w3Th9uFR9zOy2F9s/cyV/fc7gkyX3ypPCEEuRBoYn/qKvV
kFV3PMTlgiqQP6s8YH9BqZ5UqI1z0c6rRT5Jy6Lp19lGIr5Wa9KttAbkJZ2y
RnsONJNdq1zdM2Obkbe8dR+43dtCXJcXiwuFtSHf6hPq5ynTRvKVp3qTV53I
BWLOm9kJt5Mxirtnn/fpRj7qR//GFbfbSepki0k2mZ/4xl296PiSqev5x+NW
sU3HjOP5+8la4e02Oo9ykUtVbxc2/809LyxUmx1L+4+Im1uOgFoxkRWYrnPe
J4HP5+jeyRELg7KRJzacjNtdyCW/Tt6uu5lWhLz3YoVcnWEV3g+Efn6nK9xy
hYsW3g9kOdzLZTncGwTuKpr3NFTND+8PsPMM3MsFnrrPO/n4HnovFzjHwXV6
cQW9lwvc8avrW+359F4u8DiRgGKx/9zLBW7Qbvxr6X/u5QL3knDQH/mfe7k4
j/kO1jv9514ucMELnEfhevReLnCZF6Mc7+fRe7nAlz975TieQ+/fshw8s/0B
fAJ3jyhrFt5D78ey7x3qgbvwonq8j1agfzYfOJtj6NCW0JhK210Ys5trvJND
bq6SEr/gk4/18t/+ufTqKo8kW27bp51XgPzc8LCIr8blpErOaHt1egZff560
3lt0RNgHvv75dJt5RdKbHXz9JMXMQs1y5gs+Lpy47kHipyQ+flLVckGcCP+8
DfdD2PpLkeney+r410HPCx2ygw78/TZ25+ES0Rraz78GaDpMqPYjGRGDj/qC
aH+2V+vSGDU2Atdl9nnge4YdR9tXdUhv0QvgaxfujbAc7oewHM49gVd/s3YO
E6T3Q4CfGC5+Wj80kQxqBe7WLKXPX69pJfXTNwLvewAPassa+aCP3vcA7vB3
TPmCN1nkjPo/+9NS6fjNkRBXsf2ehvc3gN8/sbs4UZPe3wBuPjBGW9aHQ748
5So91qfj3VxlceKetfl4HwN43iihdTee0PsYwCODpxufWllClL2nR/C06Pzw
9w+hHRouRXi/Avhp2RXqpib0fgVwv6gr/kfmcMnJh3tVpmym88mKEM3PM/NK
8b4E8Kgnefa91vS+BPBlU7WnTdArJ0H3H8dqETr/9IZ/SffS5+H9B+BPDyc1
yZXT+w/Aj6XZRB3mVZD2u7Xk5lI6X20a9yMjR4neiwAud0n0/LT/3GcAvjZD
4PqJwN/j4vaclIx/6Py2LurgwGt9es8BuH53EglzovcN2HkM7hWw/Ry+V9l6
HbUi41m3P/HVwz0Bvu+u/53vs3zmHVupe8KRfP3f/0aDxF/P+ecHOJdnOZzL
sxzO5YE3mzUNydwLIUs1Oiqcc+k46s8VFdcpSiSqwbY+Zt60/6/TlOolUfRc
Hse74ajZ5VopJGTDiXqBWDqOet3zTjpkZZHqIofing20/4+eLey5dxQ9lwfe
83L3U/u+HDLliU3/yhI6Ljwv+d67GsTB83ccj5rvEpI9ConOoxgrqxza/w3H
rJG031BCducIVRxWpv05lDfCsSK6FM/fgSd5elSfHVFK7jz48e1tCh0via1L
uQtkucQ9c+M+34W0P9uucDP9toWH5+/Ad6tUyvESuCTnHrHriqbjJVPsdpLd
3nJSmHqtrnoO7c8tHx2sP0hX4Pk7fm/I2r3szCgnIi4XBWXf0vFy+qFa+ZXK
CjIhKct4+nTan7/2ZUdt3knP5YEft7DTC5GoJHPTDya/3UnHS+xxvTnkZSXx
3zey/6Uw7eeB287KWufSc3ngHUJVi+clVZJ1qcMctQr4x0X63hfhmx35+zmc
v7P8YLLvhq6t/L9TGg02WzX/4udw/s7y+CITm6Xj6e/x08s0f7gHNxG9+S27
doXT7wSPJ7nWsXdyyc+QLc+D8uk6OHDomaLz8n1EaYOS70VR+nfddde9s+H3
98/MgmQ9udV0vr2eXVJw7D/nyJA/YavqBrUheg4I3wNnRnuruIyi50RQH7bS
xTPvbRPuzwCfOfrdqXUGdB8Y2i1ZZ1Y0rscGc4BvU6g3zM6n+zzQ7hwllQv+
MnSfB9/v5FvZo44Vkf8Dwqqqhg==
     "], {{
       {RGBColor[0, 0, 1], Opacity[0.4], EdgeForm[None], 
        StyleBox[GraphicsGroup3DBox[
          TagBox[{Polygon3DBox[CompressedData["
1:eJxNmgX0VsUWxe/MxQAUCQkpBZFSFBUFUVSkEURSDDoElBBsbMXiGdjgs1vB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             "]], Polygon3DBox[CompressedData["
1:eJxFmHcYl1UZhr/vfCgODJVEChJBhgNEFJStCCpT9t57yFADKVCxHGWZlkqZ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             "]], 
            Polygon3DBox[{{780, 436, 691, 684, 884}, {799, 667, 644, 345, 
             800}, {789, 257, 697, 698, 885}, {883, 655, 656, 356, 796}, {882,
              594, 562, 102, 715}, {763, 605, 576, 173, 724}, {751, 593, 558, 
             83, 711}, {886, 703, 616, 247, 784}}]},
           Annotation[#, "Charting`Private`Tag$59730#1"]& ]],
         Lighting->Automatic]}, {}, {}, {}, {}}, {
       {GrayLevel[0], Line3DBox[CompressedData["
1:eJwl0csqhGEYB/B3nMbZXAFJNjLElNXYasTK0iglFizYcgVcAVdgFlYWFONQ
Yi05nw8ppdyA0+T3ZvH7/v/veb/n+6amdWJuZDYRQphiR4l9zeVVpvjg0P1B
WQgt+q+epEvvZzieO8vLGRZYYoUCJ8425REd9j4507flGOd6Wl7Ikuxm386X
vDS74pobcua38o57Hnhk0PxJPtNj75sXvSjHOY2/Me55bkOusswi80xz7GxU
DpGl1l6BtN5ZHsKWPkCz+3f29Ca5Lvto1Bto9556WRffQQ3VtJknZRWVVPBj
b9L8Td/VfSZkpFHoTfz/H38VsjTv
         "]]}, 
       {GrayLevel[1], Line3DBox[CompressedData["
1:eJwNysUyhQEAhuEfG92xNrq7u7uObo6ugxlsGPfmPnS7C8/imXfxfbnh81Ak
KgiCKx6igyAvJgiKyCeWSqp4tFXoNCFmiKeAap7scVrMLCUkcsUtNTz7JGgp
c5SRRB31vNhrdZ5FFkimkSZe7Q26xArLpNBCK2/2Zl1ljXtuSKWdDt592nSd
TTZIo4tuPuydukWYbdLppY9Pe4/usMcuGQwwyJe9X/c55IBMhhnh2z6kR5xw
TBbX3DHGj8+onhLhjGwmmOTXPq7nXHJBDoVM8Wcv138BUSs7
         "]], 
        Line3DBox[{707, 746, 706, 770, 747, 792, 801, 771, 796, 883, 890, 798,
          793, 772, 748, 708, 749, 709, 750, 710, 887, 751, 711, 752, 712, 
         753, 713, 754, 714, 755, 715, 882, 889, 716, 756, 717, 757, 718}], 
        Line3DBox[{720, 758, 719, 773, 759, 794, 802, 774, 797, 893, 799, 800,
          795, 775, 760, 721, 761, 722, 762, 723, 888, 763, 724, 764, 725, 
         765, 726, 766, 727, 767, 728, 606, 729, 768, 730, 769, 731}]}, 
       {GrayLevel[1], 
        Line3DBox[{547, 586, 548, 615, 694, 616, 703, 894, 635, 704, 617, 695,
          618, 552, 589, 555, 591, 558, 593, 887, 561, 595, 564, 597, 567, 
         599, 570, 601, 573, 603, 576, 605, 888, 579, 607, 582, 609, 584}], 
        Line3DBox[{549, 587, 550, 619, 696, 697, 698, 892, 701, 700, 620, 699,
          588, 553, 590, 556, 592, 559, 889, 594, 562, 596, 565, 598, 568, 
         600, 571, 602, 574, 604, 577, 606, 580, 608, 583, 610, 585}], 
        Line3DBox[CompressedData["
1:eJwVzslKAmAYhtE/vZLaCEEgBEEQBIE34LpV0y5NG8wybZ5ttnmeJysrt11b
x8Xh2X3f29yXTqaaQgi9DERC+KJGP3lWWKWFKwaZ4o0f3pmOhlDXKr8MMcwa
68S4JkWBDTZp5YY0M5TZoo1bRig2/rm/rTvEuSNDiV32aOeeLLPsc0AHD4wy
R4VDOnlkjHmOOKaLJ8ZZ4IRTunlmgkXOGpvtOtceXsixxAWXJHhlkmU++OaT
P/4BRXUx3w==
         "]]}, {}, {}}},
     VertexNormals->CompressedData["
1:eJztugk01t3X/y8ipUTGUCo0KkkylVOUsUlUiMgQlSJKRSJUMqUoJGMqQyhT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      "]], {}}, {{{}, {}, 
     TagBox[
      {RGBColor[1, 0, 0], AbsoluteThickness[1], Dashing[{Small, Small}], 
       Line3DBox[CompressedData["
1:eJxN0n0w1HkcB/DdE2Gdp2sqblNWOkQyc4w89MEibR5O1kORPBzZutDhCseV
mmHzlPY8DLo8P3Sdu72oaVScxYazHjasRZ5iseT3q66GDNcfN9/vvWfe/7z+
fM9bPyzmZMRnFArF6VMVPvXzpNMJRKkI3C/IJ0t1hUD5L7piwXR1nQhc1Wka
cQbYjUzNPAMbReDINzl63BS708utA509IrD8wCn9xx77D07VkpJ1EdCvLwR4
hmKfUiVsjwX0gbx4bmCrFruk14nap9IP3O5JQZjlc+T3giVCw45+6DB+UWv0
TRfy6MeiCP/AQahX8kh3berB/t23mr8Mi+FXzh9aArIXeVnbSb141hBcuugS
kqbVj5z0VrMXTQwDsymJuew4gDz1SESUvZ8EDBwMf1QMHkRucppbdfj1KFhL
C1tleWLkKnpKzg9Sx4Dz0aXQtPUF8v02DIL1bhzqz3IE+6RDyINzVX6L5L4E
PTH74wRtBPkFPbfmHuoUVHCbMljGEuQtnY8GDjZPgaPQu07HcRR5JS2b8Lgx
DTt3PBTzY6XIqzf4+eswA2uVuey1zDHkVjftmBzaLGgxLaZVWsaRh3LiKvaK
Z8GFo05JWZ7A+79bSw/JfgXpgyHxdxUnkafR5xPC/efgarV9ksuXU8ivEPpL
xBfz4HRdce52PfbNEEGkw9Q8lEXxh9qZ08j3GGjlj9TJIEsrWcNoDPupvIbj
a+ELsBm49TYsagb5gVK+0sShRVBrOBecRp1FrumzjXVieRHKym/GJd7CzgtU
AGrNErQF9AyU018hr6FE2SXGyOGnXURTQyN2iTe9NfngMrRf7nPmOc0hLwIr
d4cPy1A5eftU0Dj2N6kbXPeWFdCkxT/yi5tHfv68tuds4mvYJtFoNaLIkMe9
yda1c16Fn+/nek4WYffg3X+YSyHgHqM7/eJXC8jN/BasDc8Q4BXEUDV7gJ0t
82sp+YuAnDvB2gOsRfxnh5QGbQEBuokm1O0e2HOKK+9w2wmoYr9ftfPCLvQg
ki8LCXhMy+mt88Fu28i19uklQJb4NONqEHb9a0/4qqMEgB99yzwa+6ouoyqR
IIBUl8pz8rBnxbvxCJKA5KVqaTsPu7EoOu3cWwKUOy91redjD7/WHOL7ngC9
FJXayGLswzL2HosNAlhy67CjldifNqYXLGwnoVJYKFlpxJ7puZLhv5cE9lXf
DncJ9tC4/Rsr+0jYlFu7/inFblUUGHODQUKNP124awL7zHSXL9+QhPVDs89n
pv+3T0INg2ZKQvlE7N9X5NiXSs4+eWZNwrJNlrhqE3tra4G5rw0JBTUxbFXq
EvKCud4KuS0JDto+QzEK2JnmdtzdQAJvUWfERhl7cdtuv+9dSDhSVCvt18Ie
K/PqUj5GwoxCZqDVDuwuaul2d91IyIyJHi/ZiZ1u8ex3SxYJX495n6HqYO8u
VRL4niDBZn7ycKMu9n8BvOEZLg==
        "]], Line3DBox[CompressedData["
1:eJxTTMoPSmViYGAQAWJmIF4qdjbwts9H+9rbd4195F/ZM0ABTPx25/2E6UqY
4q1fDz38o4IpLrvh5/sQb0zxrVkG/9YUYoqvMPj93mMnpvjcb0cfPmF4jSEu
4lbJ59eLKa46V+DgbNU3GOL7pibJHdyMKf5x6gzG075vMcQ3Rb7RZXuKKf5r
3y8WyaJ3GOJ3td8mCnC/xxB3t5qVeX8mprh8m9Hd90IfMMRffOr0eBSHKV66
wa7zwFJM8e/Vaxb5ncUUr3CX2nPnC0IcAHEqrXQ=
        "]]},
      Annotation[#, "Charting`Private`Tag$59765#1"]& ], {}}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[1, 0, 0], AbsoluteThickness[1], Line3DBox[CompressedData["
1:eJwNkGlUk2cCRoMsJeDI0h6tNEXFagE3nFYmjcjDFoo0oEhYBKQIyGIt6IC1
6GgVOQcRxCouCFiEsMm40UKtRxTGoAGREAhLQGISliRvEvT7lNIBGZj8uD+e
++ueZ1V8+q59ixgMho8RUyN/Oxp1mCoTg/edXlHmIAL9X47immOSp4NUqKqu
E8N/ibVNxmoRApc2396z3Q/O6zcERzeK4d3g6rl9vQit3e3xWwL48Hm1sPZZ
pxhb/kot+3ObCO3yu86f+yfiB59qWemsGKzT2sjgvSJEdSSOrvPJhNKK2vp1
ZDf0JRM9C7Ui1Fk+MXA5OZB1+Zh0MyXIe64Qxm9pRzdnmpftegn1sTLRmqcS
PHXpq3Xe2QHPrE++WLCqQtoD8b6I6F7ctAjK9W/qBHumfndJaSPSDiTa/jIg
xb9T79kJ6S70OJ+p9dr6GDee7HLMDOzHoe+5cdl2EvzkqNz5tkkIOmTxNrF8
AL5NR30N3j24tcjrtqqwHSe+2peyLVyG1V5r/mUe24sXwRor26kXcI3Kq3J7
PQT28NVWzQUptGrOeFuHBExHC7/fTrxE6nvu1fWtfbB/lLuuYK4Xn3GcqMCp
Edz8NlW4crgfLrOKCv+ZPsSeZ95OynsFRyn/vdx6EKekggS2zSC+cwx42Gmi
RGVe05lAFxksVySW29IytDy737PuoRLeopC65d5DuLesYGjowTAE1ueooBwV
ln70u7Th4DASe71fmRWPoHqu4fIsRjEjOM+fyX+Jv59bGyDhvoL7WQ/fVOsx
2PluVjFbRiCIaYnVL1Jib2pG5QrpGLipSxjHDXJcKMo07+pXon5qJjfu3Dhy
e+Myy80Vxu6pmOSLKmSz1IcTIiZwsnrbUe4nSmTqS/a7hI/iR2qVjvpQDZ/T
5hMXbyqx8UAk67rZGObjhEleSjVupDT0t/mqUPg/9i7BH2P4dLXd5cE6DQrs
jtk4v1TBdWjyC27cOHZfuLN9JkGL+eiFd/Epo+juWZt0emoca8saLOQbCRbf
SY7NNhkDb8bSJqZgArahZoHfGAhuVJzNyPp5DIxyc1annRpF0aYwqdHhSWRn
TwVrHDtDTOc6CtSoYaR4ZKXr8dMyqulO4zhc4s3vH2FqIAthtR5bZ0DbkW6/
Ip8JsCKmblw7rEEx3HlefxkgUFzcHTMygaiYjfwBlQZvT8zl8VomYWudeT88
Qw2PNLfTlr5a7N9vHzyW9RpmMptWZ4YGU6L8L4sva5Hx9pyDh98bXLp1PlhR
rEHKdIoZT61FUNGt388zKNQ7Pc/9/nMtFtcx/wh3IdgQrmWv2UNhR4yT1Ybf
tGDI/eu3JxDwNeEtpf+hUHg91r4nkKCs2S77h2sEtNfxO/ZCCg5ZriYfBBF4
hi45u6mEoLBEcD2vjUIVf/qNxw6ClRODH2qNXhREHTsiovDAurCrLpTgl9me
WxFlBFsb89ihXRQ0WY/OnIwhyDHsnXIrJ1h1qrnBaogCwlkLm9IIzA3UUGcV
wRsHp6osigK9ZFhfeIGgb3fnfOVdgoLMgCKKpnBMVz3cVkTgF5nsxbtH4CJO
y05+R8Hy2aGO2cvG7hCJ6Z9Gn3DqYVzYNAXH48zaJGOfxT+YttxfCQY0/E83
z1EI1LPjPQXG/valnopGgkeNuVe0H9AQiK7KJo2baVFBvX9AkB88eSZiBQ3+
ybCnPBlBJXXo7oCQYG/GZ3OTK2nM69n+vw4TNB+otD7eRuBeHJ2e40SjJoIl
WiYn+DkqR+r0lGBU1RHWsIbG7Max9lEVQVx+TM2BZ8Z/Dtc4Wa+nUSE/+OJH
PYHAOzZypp1AV/pt82M2DQOnQFo1T9DIqJ2c7iJobb2yKYxD40pNOt/KRIdd
xa/NLokJrkx0Veq30vCyD+1PN9WhvkKT69ZN4LvJI+9j0Cgiywc5ljrkMF9L
kiUEJU8+Dv8nl8ZXxbXDEjsdBjbw0rt7CQ5qdnRYfk1j1DQ/2v0jHdxDV4wn
Swm4i3M9ygNo5KenjZQu1WGnTtC2YPSszY/vbgmk8eXLkD0my3VY/W7I9mof
wfMyC2HYNzQ4aoVbo4MOI5nytyb9BP8Hrz0qgw==
        "]], Line3DBox[CompressedData["
1:eJxTTMoPSmViYGAQBWJmIF4qdjbwts9H+9rbd4195F/Zd6xZtk/x2kt7mPjt
zvsJ05Ve2V9j3dXzHkm89euhh39UXtnnNL8Tab2OEJfd8PN9iPcr+1dBRVJH
HyDEt2YZ/FtT+Mp+zjIetusvEeIrDH6/99j5yt7xTfQD718I8bnfjj58wvDa
Xi77yAd5rldwcRG3Sj6/3tf2V2wXVoapI8RV5wocnK36xl7NaG2ttwtCfN/U
JLmDm9/YF1nkvjoYgxD/OHUG42nft/ZWDBIMlSUI8U2Rb3TZnr61X7hy7ZK3
HQjxX/t+sUgWvbP3YV7OXzMTIX5X+22iAPd7+y01IfPWrUCIu1vNyrw/8709
35R9szy2IMTl24zuvhf6YJ+bcbTEei9C/MWnTo9HcR/sDU7POm15BCG+PvBJ
RmDTB/sXf3Nnth5DiJdusOs8sPSDve21M2+MTyDEv1evWeR39oP9Hj9Lj6iT
CPEKd6k9d758sN+361DaHqA4ANLxEI8=
        "]]},
      Annotation[#, "Charting`Private`Tag$59788#1"]& ], {}}, {}}, 
   {AbsoluteThickness[1], Dashing[{Small, Small}], 
    Line3DBox[{{1.081263846908237, 1.0597808395311124`, 0}, {
      1.081263846908237, 1.0597808395311124`, 0.8371259696048907}}], 
    Line3DBox[{{1.081263846908237, 0.8160401328850884, 0}, {1.081263846908237,
       0.8160401328850884, 0.8073206048536481}}]}},
  Axes->True,
  AxesLabel->{
    FormBox["\"Good 1\"", TraditionalForm], 
    FormBox["\"Good 2\"", TraditionalForm], 
    FormBox["\"t(v)\"", TraditionalForm]},
  AxesOrigin->{Automatic, Automatic, Automatic},
  BaseStyle->{FontFamily -> "Times New Roman", FontSize -> 12, 
    GrayLevel[0], 
    AbsoluteThickness[1]},
  BoxRatios->{1, 1, 0.4},
  BoxStyle->AbsoluteThickness[0.5],
  DisplayFunction->Identity,
  FaceGrids->None,
  FaceGridsStyle->Automatic,
  ImageSize->500,
  Method->{"DefaultBoundaryStyle" -> Directive[
      GrayLevel[0.3]], 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "RotationControl" -> 
    "Globe"},
  PlotRange->{All, All, All},
  PlotRangePadding->{Automatic, Automatic, Automatic},
  Ticks->{{{0, 
      FormBox["0", TraditionalForm]}, {0.239164383287223, 
      FormBox[
      "\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(1\\)]\\)\"", 
       TraditionalForm]}, {0.6, 
      FormBox[
      "\"\\!\\(\\*SubscriptBox[\\(m\\), \\(1\\)]\\)\"", TraditionalForm]}, {
     1.081263846908237, 
      FormBox[
      "\"\\!\\(\\*SubscriptBox[\\(\[Beta]\\), \\(1\\)]\\)\"", 
       TraditionalForm]}}, {{0.18049964000659763`, 
      FormBox[
      "\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(2\\)]\\)\"", 
       TraditionalForm]}, {0.5, 
      FormBox[
      "\"\\!\\(\\*SubscriptBox[\\(m\\), \\(2\\)]\\)\"", TraditionalForm]}, {
     1.0597808395311124`, 
      FormBox[
      "\"\\!\\(\\*SubscriptBox[\\(\[Beta]\\), \\(2\\)]\\)\"", 
       TraditionalForm]}}, {}},
  ViewPoint->{-160, -160, 80}]], "Output",
 CellChangeTimes->{
  3.8005609220409107`*^9, 3.800561000251233*^9, {3.800561087364706*^9, 
   3.800561098511609*^9}, {3.800561223439088*^9, 3.80056127246607*^9}, {
   3.800561320016183*^9, 3.800561346438836*^9}, 3.8005614145523973`*^9, {
   3.8005616164352703`*^9, 3.800561642264135*^9}, 3.800561898858179*^9, 
   3.800562121939823*^9, 3.800562543276538*^9, 3.8006394479784937`*^9, 
   3.8006394790370426`*^9, 3.8006395367085085`*^9, {3.8006396103156605`*^9, 
   3.8006396589330497`*^9}, 3.8006407450584*^9, 3.800641011939495*^9, 
   3.800642894673952*^9, 3.800969814361526*^9, {3.80884812677374*^9, 
   3.808848147365945*^9}, 3.8088494344149323`*^9, 3.80884949033313*^9, 
   3.808849521430683*^9, 3.8100411552268205`*^9, {3.8100411959502406`*^9, 
   3.810041303913334*^9}, 3.814559680244455*^9, 3.8260639254956007`*^9, 
   3.826064552127495*^9, 3.826064585554343*^9, 3.8617289408958573`*^9},
 CellLabel->
  "Out[1317]=",ExpressionUUID->"4c49bbc1-7fad-4ef6-a8d6-1b5a0062faa0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["m", "1"], "=", "0.7"}], ";", 
  RowBox[{
   SubscriptBox["m", "2"], "=", "0.4"}], ";", 
  RowBox[{"vb", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]", "=", 
   RowBox[{
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Alpha]", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"Log", "[", 
           FractionBox["vb", 
            RowBox[{"\[Alpha]", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["m", "1"], "+", 
               SubscriptBox["m", "2"]}], ")"}]}]], "]"}]}], ")"}]}], 
       "\[Equal]", "1"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", 
        RowBox[{"0.5", 
         RowBox[{"vb", "/", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["m", "1"], "+", 
            SubscriptBox["m", "2"]}], ")"}]}]}]}], "}"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", "s_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["m", "1"], "*", "s"}], ",", 
     RowBox[{
      SubscriptBox["m", "2"], "*", "s"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"P1", "=", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"V", "[", "s", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "\[Alpha]", ",", 
       FractionBox["vb", 
        RowBox[{
         SubscriptBox["m", "1"], "+", 
         SubscriptBox["m", "2"]}]]}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "vb"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "vb"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Red"}], "}"}]}], 
     ",", 
     RowBox[{"FrameTicks", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"\[Alpha]", "*", 
               SubscriptBox["m", "2"]}], ",", 
              "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(2\)]\)\>\""}], "}"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{
              SubscriptBox["m", "2"], ",", 
              "\"\<\!\(\*SubscriptBox[\(m\), \(2\)]\)\>\""}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
             "vb", ",", "\"\<\!\(\*OverscriptBox[\(v\), \(_\)]\)\>\""}], 
             "}"}]}], "}"}], ",", "None"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"\[Alpha]", "*", 
               SubscriptBox["m", "1"]}], ",", 
              "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(1\)]\)\>\""}], "}"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{
              SubscriptBox["m", "1"], ",", 
              "\"\<\!\(\*SubscriptBox[\(m\), \(1\)]\)\>\""}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
             "vb", ",", "\"\<\!\(\*OverscriptBox[\(v\), \(_\)]\)\>\""}], 
             "}"}]}], "}"}], ",", "None"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<Good 1\>\"", ",", "\"\<Good 2\>\""}], "}"}]}], ",", 
     RowBox[{"FrameStyle", "\[Rule]", 
      RowBox[{"AbsoluteThickness", "[", "0.5", "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P2", "=", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"AbsolutePointSize", "[", "5", "]"}], ",", 
      RowBox[{"Point", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["m", "1"], ",", 
         SubscriptBox["m", "2"]}], "}"}], "]"}], ",", 
      RowBox[{"Inset", "[", 
       RowBox[{"\"\<m\>\"", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           SubscriptBox["m", "1"], "+", "0.15"}], ",", 
          RowBox[{
           SubscriptBox["m", "2"], "+", "0.04"}]}], "}"}]}], "]"}], ",", 
      "Red", ",", 
      RowBox[{"Point", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          FractionBox[
           SubscriptBox["m", "1"], 
           RowBox[{
            SubscriptBox["m", "1"], "+", 
            SubscriptBox["m", "2"]}]], "vb"}], ",", 
         RowBox[{
          FractionBox[
           SubscriptBox["m", "2"], 
           RowBox[{
            SubscriptBox["m", "1"], "+", 
            SubscriptBox["m", "2"]}]], "vb"}]}], "}"}], "]"}]}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P3", "=", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Dashed", ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            SubscriptBox["m", "1"], "*", "\[Alpha]"}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            SubscriptBox["m", "1"], "*", "\[Alpha]"}], ",", 
           RowBox[{
            SubscriptBox["m", "2"], "*", "\[Alpha]"}]}], "}"}]}], "}"}], 
       "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{
            SubscriptBox["m", "2"], "*", "\[Alpha]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            SubscriptBox["m", "1"], "*", "\[Alpha]"}], ",", 
           RowBox[{
            SubscriptBox["m", "2"], "*", "\[Alpha]"}]}], "}"}]}], "}"}], 
       "]"}]}], "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P4", "=", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"vb", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "vb"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"P1", ",", "P4", ",", "P3", ",", "P2", ",", 
   RowBox[{"ImageSize", "\[Rule]", "300"}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "1"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<F3.pdf\>\""}], ",", 
    RowBox[{"Show", "[", 
     RowBox[{"P1", ",", "P4", ",", "P3", ",", "P2", ",", 
      RowBox[{"ImageSize", "\[Rule]", "280"}], ",", 
      RowBox[{"AspectRatio", "\[Rule]", "1"}]}], "]"}]}], "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.800555571597167*^9, 3.8005556049227962`*^9}, {
   3.8005556438754883`*^9, 3.800555840096146*^9}, {3.8005559350824566`*^9, 
   3.800556266794243*^9}, {3.8005563240877094`*^9, 3.800556510732205*^9}, {
   3.8005567316331124`*^9, 3.800556785709309*^9}, {3.800556912408373*^9, 
   3.8005571091137247`*^9}, {3.8005579488882*^9, 3.8005579624734344`*^9}, {
   3.8005585328188715`*^9, 3.800558609590401*^9}, {3.800558661630889*^9, 
   3.8005587073623576`*^9}, {3.8005588029561825`*^9, 
   3.8005588072751646`*^9}, {3.8005600596622777`*^9, 3.800560087218314*^9}, {
   3.800561377123659*^9, 3.8005613842102375`*^9}, {3.800562112704318*^9, 
   3.8005621132425776`*^9}, {3.800562618844127*^9, 3.8005626534494767`*^9}, {
   3.8005626875971365`*^9, 3.8005627678478184`*^9}, 3.8005639117270327`*^9, {
   3.8005644541794596`*^9, 3.8005644564475317`*^9}, {3.8006414754969015`*^9, 
   3.800641477131318*^9}, {3.8006415330891757`*^9, 3.8006415349583025`*^9}, {
   3.800642907282632*^9, 3.8006429096412425`*^9}, {3.8015883837697315`*^9, 
   3.801588388172412*^9}, {3.801588513103303*^9, 3.801588561885671*^9}, {
   3.801588636888012*^9, 3.8015886383861017`*^9}, {3.8015897059135585`*^9, 
   3.801589718591626*^9}, {3.8088481825960608`*^9, 3.80884820738866*^9}, {
   3.826064692131873*^9, 3.8260646927586117`*^9}, {3.826064739860626*^9, 
   3.826064740601406*^9}},
 CellLabel->
  "In[1319]:=",ExpressionUUID->"812e3359-4a46-4a29-9704-615616e4f627"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[1, 0, 0], AbsoluteThickness[1], Opacity[1.], FaceForm[Opacity[
       0.3]], LineBox[CompressedData["
1:eJwVkv0/1AcAxw+hVCjPYS22VNtRqFeFPi/C0NXqSlTz8FIyjKKkQl0XGS9U
suYhT4tIpXWULBV1aOXp4i7nHPf89bxz95VKq7Uf3q/3+w94rwg7Qg/XpFAo
27/wvzv2iIX9zRwY1PhFW/mxcSM2fQu/lYOnhtT7vT+ywfiVWsp/yUFsosHn
TH82nJpOhQ70cdDp2Zf7PpSNAtulUsEIB1nDQX/xEtk4rPIYGTJ8jfkmcQsu
V7JBuVShkoW+BoXxe5W2RiucX0XoTlN6ofaXSacaWuFVskg2c6APBTbJjy54
tiPnw7q7c6VcGGYZn+U9eAFR0iL/G0IeKJEBNZIVLyHYp13rtqEfrMP5zvW3
XkG/5cwMN5GP9RoDNW6WnRhPNVXu7xtAcpMFI+tmF3piDramrhnEtZlzQ9vM
ezA5vDbjbqQQBw/Mxt/p6kF9rRWl/fkQsjjjD+LyONh3ns06oiWC9VWRcsn2
1xh059K7ykWIyqsJNtTsRb19Au36djHMr6uT4tp6sSrU//G7STHsKW4Xa1P6
MP2Unc4ukuBGjDZ9hycXbqycp2HeUvCNr/vQdHlYOZofe04uRYKe+/qVj3k4
tMMx0TRXhmOGwZww5hu4vVs4+52THP2Hkg4mbe5HdM/xngaxHGV/m1W+1eDD
2mWjmWm2AjY/ZyzraeUjesyFS35PYLH/XFpa8gD0X3RN+A4Q2E+fKCv2EIA2
Vp60PHkEBiXCe5fnBDAs7U5sXzYKhm3FW+mfg7BjZnXK20ZBbxwdy08QQnAz
ozA1YgzZxQ7c1dQhyD6btBSYjGNNLhlrTQ4hbuTjnnPN42A257geaRhGgck3
oaMhEygvMWZ0bRDBNG6A3b5oEo7h5Y1XC0RwWMIpW1k7iVm6/VTHjAgdW23G
AmhTKBRWujruFONJhWb259kpxCgHJT4sMWh+tlV2+f8gYY1xaudiCcwvRi6W
2ihRO6GXohUnQUCRmKk6poQlTyOuqlOCfqWOQ/RzJcJ/kp45vUqKVKFat9Ri
GqKoVNmnTClSJhhWRlHTuFT2rde0QoryXG6QR8s0jgZf+DfPTwZd5hvugKkK
1EZOd8RtGR5dOZVRd1iFr12si6t15Sh0lUb+8FiFrV6rnhVGydGmO5lmqa9G
4QknyYc2OZytKvoDg9To9lxtlblCgc52m8BddWo4Fw3deXlegfrf3I0ytUh0
medtPjWsgAN3oY9yHokXrklFS8UK3DTmJe/VIfEsNOzjLYkCJVeiFDYLSNyv
XvtkSK5AxuUrjY/0SRRv7HT3nFAgKFseMmlB4pdAHV+D9wrMT8u4vXMtCb38
kwGVSwkw2bvFD9aRmNcU8nCLMYFPWl+ZWjuR+DTsbdFvQkDNZJ0dXU9CZWci
0LMgIGQI6EwXEvyGe8FHlxOoS6a+r/MmUf1mLNzly1fUplnqMh8Sf8xx2vqo
BKrmWsIYviSuLW+0i3UgUHx6bweNRuJSRPpomSOB9JNnS+W7SCTO2sbobCKg
+dC3b9tuEkctF3aVbiaQMmu0gLWHRDRU9ptcCcSfqI4/E0AiJL1ZGQ0Ck/fj
q2SBJAJvVe3SdicQMeM66LefBL07h1XiQUDsrLvk3gESNHWC0UZPAkHHOV5m
QSS8zf4vAv8BHhd83A==
        "]]},
      Annotation[#, "Charting`Private`Tag$59924#1"]& ]}, {}}, 
   {AbsoluteThickness[1], LineBox[{{0, 0}, {2, 0}, {0, 2}, {0, 0}}]}, 
   {Dashing[{Small, Small}], 
    LineBox[{{0.2773954550551252, 0}, {0.2773954550551252, 
      0.15851168860292872`}}], 
    LineBox[{{0, 0.15851168860292872`}, {0.2773954550551252, 
      0.15851168860292872`}}]}, 
   {AbsolutePointSize[5], PointBox[{0.7, 0.4}], 
    TagBox[InsetBox["m", {0.85, 0.44}],
     "InsetString"], 
    {RGBColor[1, 0, 0], PointBox[{1.2727272727272727`, 0.7272727272727273}]}}},
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  BaseStyle->{FontFamily -> "Times New Roman", FontSize -> 12, 
    GrayLevel[0], 
    AbsoluteThickness[1]},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox["\"Good 2\"", TraditionalForm], None}, {
     FormBox["\"Good 1\"", TraditionalForm], None}},
  FrameStyle->AbsoluteThickness[0.5],
  FrameTicks->{{{{0.15851168860292872`, 
       FormBox[
       "\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(2\\)]\\)\"", 
        TraditionalForm]}, {0.4, 
       FormBox[
       "\"\\!\\(\\*SubscriptBox[\\(m\\), \\(2\\)]\\)\"", TraditionalForm]}, {
      2, 
       FormBox[
       "\"\\!\\(\\*OverscriptBox[\\(v\\), \\(_\\)]\\)\"", TraditionalForm]}}, 
     None}, {{{0, 
       FormBox["0", TraditionalForm]}, {0.2773954550551252, 
       FormBox[
       "\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(1\\)]\\)\"", 
        TraditionalForm]}, {0.7, 
       FormBox[
       "\"\\!\\(\\*SubscriptBox[\\(m\\), \\(1\\)]\\)\"", TraditionalForm]}, {
      2, 
       FormBox[
       "\"\\!\\(\\*OverscriptBox[\\(v\\), \\(_\\)]\\)\"", TraditionalForm]}}, 
     None}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->300,
  Method->{
   "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "ScalingFunctions" -> 
    None},
  PlotRange->{{0, 2}, {0, 2}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.8005629123069477`*^9, 3.8005629329210815`*^9}, 
   3.8005629744448986`*^9, {3.8005630076307635`*^9, 3.8005630279374485`*^9}, {
   3.800563058810314*^9, 3.8005630928637676`*^9}, 3.80056313100203*^9, {
   3.8005631695048327`*^9, 3.8005631932758136`*^9}, 3.8005638353720627`*^9, 
   3.800564456911825*^9, 3.800640077084696*^9, 3.8006407491085124`*^9, 
   3.800641016482417*^9, 3.800641209183948*^9, 3.800641485706761*^9, 
   3.800641536999815*^9, 3.8006429101930847`*^9, 3.801588389403251*^9, {
   3.80158855421766*^9, 3.801588562416565*^9}, {3.8015897081142154`*^9, 
   3.801589719269848*^9}, 3.80884820916175*^9, 3.808848291335511*^9, 
   3.8088495588321075`*^9, 3.810041337672288*^9, 3.813085024542514*^9, 
   3.814559712627534*^9, 3.8260646357716923`*^9, 3.826064693252308*^9, 
   3.826064741286804*^9, 3.8617289429488087`*^9},
 CellLabel->
  "Out[1326]=",ExpressionUUID->"f1554120-30c5-440f-a07c-8e3ffc8e3af7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"P1", "=", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"V", "[", "s", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "\[Alpha]", ",", 
       FractionBox["vb", 
        RowBox[{
         SubscriptBox["m", "1"], "+", 
         SubscriptBox["m", "2"]}]]}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"vb", "*", "1.01"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"vb", "*", "1.01"}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"AbsoluteThickness", "[", "1.5", "]"}], ",", "Red"}], "}"}]}],
      ",", 
     RowBox[{"FrameTicks", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"\[Alpha]", "*", 
               SubscriptBox["m", "2"]}], ",", 
              "\"\<\!\(\*FractionBox[SubscriptBox[\(m\), \(2\)], \
\(\*SubscriptBox[\(m\), \(1\)] + \*SubscriptBox[\(m\), \
\(2\)]\)]\)\[Alpha]\>\""}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              SubscriptBox["m", "2"], ",", 
              "\"\<\!\(\*SubscriptBox[\(m\), \(2\)]\)\>\""}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"vb", ",", "\"\<\[Beta]\>\""}], "}"}]}], "}"}], ",", 
          "None"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"\[Alpha]", "*", 
               SubscriptBox["m", "1"]}], ",", 
              "\"\<\!\(\*FractionBox[SubscriptBox[\(m\), \(1\)], \
\(\*SubscriptBox[\(m\), \(1\)] + \*SubscriptBox[\(m\), \
\(2\)]\)]\)\[Alpha]\>\""}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              SubscriptBox["m", "1"], ",", 
              "\"\<\!\(\*SubscriptBox[\(m\), \(1\)]\)\>\""}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"vb", ",", "\"\<\[Beta]\>\""}], "}"}]}], "}"}], ",", 
          "None"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<Good 1\>\"", ",", "\"\<Good 2\>\""}], "}"}]}], ",", 
     RowBox[{"FrameStyle", "\[Rule]", 
      RowBox[{"AbsoluteThickness", "[", "0.5", "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P4", "=", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Thick", ",", "Dotted", ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "vb"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"vb", ",", "0"}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P5", "=", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"AbsolutePointSize", "[", "5", "]"}], ",", "Red", ",", 
      RowBox[{"Point", "[", 
       RowBox[{"{", 
        RowBox[{"0", ",", "vb"}], "}"}], "]"}], ",", 
      RowBox[{"Point", "[", 
       RowBox[{"{", 
        RowBox[{"vb", ",", "0"}], "}"}], "]"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P6", "=", 
   RowBox[{"Graphics", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"AbsoluteThickness", "[", "1.5", "]"}], ",", "Dashed", ",", 
       RowBox[{"Arrow", "[", 
        RowBox[{"BezierCurve", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              FractionBox[
               SubscriptBox["m", "1"], 
               RowBox[{
                SubscriptBox["m", "1"], "+", 
                SubscriptBox["m", "2"]}]], "vb"}], ",", 
             RowBox[{
              FractionBox[
               SubscriptBox["m", "2"], 
               RowBox[{
                SubscriptBox["m", "1"], "+", 
                SubscriptBox["m", "2"]}]], "vb"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              FractionBox[
               RowBox[{"0.5", 
                SubscriptBox["m", "1"]}], 
               RowBox[{
                SubscriptBox["m", "1"], "+", 
                SubscriptBox["m", "2"]}]], "vb"}], ",", "vb"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "vb"}], "}"}]}], "}"}], "]"}], "]"}], ",", 
       RowBox[{"Arrow", "[", 
        RowBox[{"BezierCurve", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              FractionBox[
               SubscriptBox["m", "1"], 
               RowBox[{
                SubscriptBox["m", "1"], "+", 
                SubscriptBox["m", "2"]}]], "vb"}], ",", 
             RowBox[{
              FractionBox[
               SubscriptBox["m", "2"], 
               RowBox[{
                SubscriptBox["m", "1"], "+", 
                SubscriptBox["m", "2"]}]], "vb"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"vb", ",", 
             RowBox[{
              FractionBox[
               RowBox[{"0.5", 
                SubscriptBox["m", "2"]}], 
               RowBox[{
                SubscriptBox["m", "1"], "+", 
                SubscriptBox["m", "2"]}]], "vb"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"vb", ",", "0"}], "}"}]}], "}"}], "]"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"vb", "*", "1.01"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"vb", "*", "1.01"}]}], "}"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"P1", ",", "P4", ",", "P3", ",", "P2", ",", "P6", ",", "P5", ",", 
   RowBox[{"ImageSize", "\[Rule]", "300"}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "1"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<F3-1.pdf\>\""}], ",", 
    RowBox[{"Show", "[", 
     RowBox[{"P1", ",", "P4", ",", "P3", ",", "P2", ",", "P6", ",", "P5", ",", 
      RowBox[{"ImageSize", "\[Rule]", "300"}], ",", 
      RowBox[{"AspectRatio", "\[Rule]", "1"}]}], "]"}], ",", 
    RowBox[{"ImageResolution", "\[Rule]", "1200"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.801588597714577*^9, 3.8015887748116016`*^9}, {
  3.8015888815476456`*^9, 3.801589079448351*^9}, {3.8088482293471794`*^9, 
  3.808848248746437*^9}, {3.80884833116892*^9, 3.808848332059184*^9}, {
  3.80884837786554*^9, 3.80884837814277*^9}, {3.8088484315760508`*^9, 
  3.808848541129031*^9}, {3.813085033159903*^9, 3.8130850944093237`*^9}, {
  3.8137561527968616`*^9, 3.8137561862436094`*^9}, {3.81375624245337*^9, 
  3.813756247959437*^9}, {3.8137562954693775`*^9, 3.8137563026828985`*^9}, {
  3.813756592429082*^9, 3.8137565968881097`*^9}, {3.813756637034363*^9, 
  3.8137566700754128`*^9}, {3.813757044520667*^9, 3.813757053143963*^9}, {
  3.81375709508775*^9, 3.813757150738597*^9}, {3.8137572216118097`*^9, 
  3.813757229506526*^9}, {3.826064134870474*^9, 3.826064198981843*^9}, {
  3.826064279537328*^9, 3.8260642804496517`*^9}, {3.8260646275590515`*^9, 
  3.826064628616433*^9}},
 CellLabel->
  "In[1328]:=",ExpressionUUID->"05f10bdd-c3a1-4a6c-a633-8325d47def5b"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[1, 0, 0], AbsoluteThickness[1.5], Opacity[1.], FaceForm[
       Opacity[0.3]], LineBox[CompressedData["
1:eJwVkv0/1AcAxw+hVCjPYS22VNtRqFeFPi/C0NXqSlTz8FIyjKKkQl0XGS9U
suYhT4tIpXWULBV1aOXp4i7nHPf89bxz95VKq7Uf3q/3+w94rwg7Qg/XpFAo
27/wvzv2iIX9zRwY1PhFW/mxcSM2fQu/lYOnhtT7vT+ywfiVWsp/yUFsosHn
TH82nJpOhQ70cdDp2Zf7PpSNAtulUsEIB1nDQX/xEtk4rPIYGTJ8jfkmcQsu
V7JBuVShkoW+BoXxe5W2RiucX0XoTlN6ofaXSacaWuFVskg2c6APBTbJjy54
tiPnw7q7c6VcGGYZn+U9eAFR0iL/G0IeKJEBNZIVLyHYp13rtqEfrMP5zvW3
XkG/5cwMN5GP9RoDNW6WnRhPNVXu7xtAcpMFI+tmF3piDramrhnEtZlzQ9vM
ezA5vDbjbqQQBw/Mxt/p6kF9rRWl/fkQsjjjD+LyONh3ns06oiWC9VWRcsn2
1xh059K7ykWIyqsJNtTsRb19Au36djHMr6uT4tp6sSrU//G7STHsKW4Xa1P6
MP2Unc4ukuBGjDZ9hycXbqycp2HeUvCNr/vQdHlYOZofe04uRYKe+/qVj3k4
tMMx0TRXhmOGwZww5hu4vVs4+52THP2Hkg4mbe5HdM/xngaxHGV/m1W+1eDD
2mWjmWm2AjY/ZyzraeUjesyFS35PYLH/XFpa8gD0X3RN+A4Q2E+fKCv2EIA2
Vp60PHkEBiXCe5fnBDAs7U5sXzYKhm3FW+mfg7BjZnXK20ZBbxwdy08QQnAz
ozA1YgzZxQ7c1dQhyD6btBSYjGNNLhlrTQ4hbuTjnnPN42A257geaRhGgck3
oaMhEygvMWZ0bRDBNG6A3b5oEo7h5Y1XC0RwWMIpW1k7iVm6/VTHjAgdW23G
AmhTKBRWujruFONJhWb259kpxCgHJT4sMWh+tlV2+f8gYY1xaudiCcwvRi6W
2ihRO6GXohUnQUCRmKk6poQlTyOuqlOCfqWOQ/RzJcJ/kp45vUqKVKFat9Ri
GqKoVNmnTClSJhhWRlHTuFT2rde0QoryXG6QR8s0jgZf+DfPTwZd5hvugKkK
1EZOd8RtGR5dOZVRd1iFr12si6t15Sh0lUb+8FiFrV6rnhVGydGmO5lmqa9G
4QknyYc2OZytKvoDg9To9lxtlblCgc52m8BddWo4Fw3deXlegfrf3I0ytUh0
medtPjWsgAN3oY9yHokXrklFS8UK3DTmJe/VIfEsNOzjLYkCJVeiFDYLSNyv
XvtkSK5AxuUrjY/0SRRv7HT3nFAgKFseMmlB4pdAHV+D9wrMT8u4vXMtCb38
kwGVSwkw2bvFD9aRmNcU8nCLMYFPWl+ZWjuR+DTsbdFvQkDNZJ0dXU9CZWci
0LMgIGQI6EwXEvyGe8FHlxOoS6a+r/MmUf1mLNzly1fUplnqMh8Sf8xx2vqo
BKrmWsIYviSuLW+0i3UgUHx6bweNRuJSRPpomSOB9JNnS+W7SCTO2sbobCKg
+dC3b9tuEkctF3aVbiaQMmu0gLWHRDRU9ptcCcSfqI4/E0AiJL1ZGQ0Ck/fj
q2SBJAJvVe3SdicQMeM66LefBL07h1XiQUDsrLvk3gESNHWC0UZPAkHHOV5m
QSS8zf4vAv8BHhd83A==
        "]]},
      Annotation[#, "Charting`Private`Tag$60004#1"]& ]}, {}}, 
   {Thickness[Large], Dashing[{0, Small}], LineBox[{{0, 2}, {2, 0}}]}, 
   {Dashing[{Small, Small}], 
    LineBox[{{0.2773954550551252, 0}, {0.2773954550551252, 
      0.15851168860292872`}}], 
    LineBox[{{0, 0.15851168860292872`}, {0.2773954550551252, 
      0.15851168860292872`}}]}, 
   {AbsolutePointSize[5], PointBox[{0.7, 0.4}], 
    TagBox[InsetBox["m", {0.85, 0.44}],
     "InsetString"], 
    {RGBColor[1, 0, 0], PointBox[{1.2727272727272727`, 0.7272727272727273}]}}, 
   {AbsoluteThickness[1.5], Dashing[{Small, Small}], 
    ArrowBox[BezierCurveBox[{{1.2727272727272727`, 0.7272727272727273}, {
      0.6363636363636364, 2}, {0, 2}}]], 
    ArrowBox[BezierCurveBox[{{1.2727272727272727`, 0.7272727272727273}, {
      2, 0.36363636363636365`}, {2, 0}}]]}, 
   {RGBColor[1, 0, 0], AbsolutePointSize[5], PointBox[{0, 2}], 
    PointBox[{2, 0}]}},
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  BaseStyle->{FontFamily -> "Times New Roman", FontSize -> 12, 
    GrayLevel[0], 
    AbsoluteThickness[1]},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox["\"Good 2\"", TraditionalForm], None}, {
     FormBox["\"Good 1\"", TraditionalForm], None}},
  FrameStyle->AbsoluteThickness[0.5],
  FrameTicks->{{{{0.15851168860292872`, 
       FormBox[
       "\"\\!\\(\\*FractionBox[SubscriptBox[\\(m\\), \\(2\\)], \
\\(\\*SubscriptBox[\\(m\\), \\(1\\)] + \\*SubscriptBox[\\(m\\), \
\\(2\\)]\\)]\\)\[Alpha]\"", TraditionalForm]}, {0.4, 
       FormBox[
       "\"\\!\\(\\*SubscriptBox[\\(m\\), \\(2\\)]\\)\"", TraditionalForm]}, {
      2, 
       FormBox["\"\[Beta]\"", TraditionalForm]}}, None}, {{{0, 
       FormBox["0", TraditionalForm]}, {0.2773954550551252, 
       FormBox[
       "\"\\!\\(\\*FractionBox[SubscriptBox[\\(m\\), \\(1\\)], \
\\(\\*SubscriptBox[\\(m\\), \\(1\\)] + \\*SubscriptBox[\\(m\\), \
\\(2\\)]\\)]\\)\[Alpha]\"", TraditionalForm]}, {0.7, 
       FormBox[
       "\"\\!\\(\\*SubscriptBox[\\(m\\), \\(1\\)]\\)\"", TraditionalForm]}, {
      2, 
       FormBox["\"\[Beta]\"", TraditionalForm]}}, None}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->300,
  Method->{
   "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "ScalingFunctions" -> 
    None},
  PlotRange->{{0, 2.02}, {0, 2.02}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.8015886522357283`*^9, {3.8015886989284678`*^9, 3.801588733177539*^9}, {
   3.8015887654136677`*^9, 3.8015887772333603`*^9}, {3.8015889718477864`*^9, 
   3.8015890184112177`*^9}, {3.8015890485768013`*^9, 3.801589081984167*^9}, {
   3.8088482336215963`*^9, 3.8088482500776653`*^9}, {3.808848307061268*^9, 
   3.8088483325509977`*^9}, 3.808848378742571*^9, {3.808848432488578*^9, 
   3.808848442766919*^9}, {3.8088484994528093`*^9, 3.8088485417181606`*^9}, 
   3.8088495614441366`*^9, 3.810041340954214*^9, 3.8130850950484514`*^9, 
   3.8137562610604124`*^9, {3.813756297598093*^9, 3.8137563032831955`*^9}, {
   3.8137566403110886`*^9, 3.81375667089791*^9}, 3.8137570540849533`*^9, {
   3.8137571171979427`*^9, 3.813757151273569*^9}, 3.813757230048806*^9, 
   3.8145597153862405`*^9, {3.826064193685607*^9, 3.8260641994575624`*^9}, 
   3.8260642819528675`*^9, {3.8260646295160227`*^9, 3.8260646384815316`*^9}, 
   3.8617289433574905`*^9},
 CellLabel->
  "Out[1332]=",ExpressionUUID->"137102e6-d1a1-489d-aebd-a9768c8b0a0f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"t", "[", 
    RowBox[{"v1_", ",", "v2_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"Max", "[", 
     RowBox[{
      RowBox[{"v1", "+", "v2", "-", 
       RowBox[{"\[Alpha]", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["m", "1"], "+", 
          SubscriptBox["m", "2"]}], ")"}]}]}], ",", "0"}], "]"}], 
    RowBox[{"Log", "[", 
     FractionBox["vb", 
      RowBox[{
       SubscriptBox["m", "1"], "+", 
       SubscriptBox["m", "2"]}]], "]"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P1", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"t", "[", 
      RowBox[{"v1", ",", "v2"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"v1", ",", "0", ",", "vb"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"v2", ",", "0", ",", "vb"}], "}"}], ",", 
     RowBox[{"RegionFunction", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
        RowBox[{
         RowBox[{"x", "+", "y"}], "\[LessEqual]", "vb"}]}], "]"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Blue", ",", 
        RowBox[{"Opacity", "[", "0.4", "]"}]}], "]"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", "None"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<Good 1\>\"", ",", "\"\<Good 2\>\"", ",", "\"\<t(v)\>\""}],
        "}"}]}], ",", 
     RowBox[{"Ticks", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Alpha]", "*", 
             SubscriptBox["m", "1"]}], ",", 
            "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(1\)]\)\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["m", "1"], ",", 
            "\"\<\!\(\*SubscriptBox[\(m\), \(1\)]\)\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"vb", ",", "\"\<\!\(\*OverscriptBox[\(v\), \(_\)]\)\>\""}],
            "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Alpha]", "*", 
             SubscriptBox["m", "2"]}], ",", 
            "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(2\)]\)\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["m", "2"], ",", 
            "\"\<\!\(\*SubscriptBox[\(m\), \(2\)]\)\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"vb", ",", "\"\<\!\(\*OverscriptBox[\(v\), \(_\)]\)\>\""}],
            "}"}]}], "}"}], ",", 
        RowBox[{"{", "}"}]}], "}"}]}], ",", 
     RowBox[{"AxesEdge", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"ViewPoint", "->", 
      RowBox[{"{", 
       RowBox[{"50", ",", 
        RowBox[{"-", "100"}], ",", "50"}], "}"}]}], ",", 
     RowBox[{"BoxStyle", "\[Rule]", 
      RowBox[{"AbsoluteThickness", "[", "1", "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P2", "=", 
   RowBox[{"ParametricPlot3D", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["m", "1"], "*", "s"}], ",", 
       RowBox[{
        SubscriptBox["m", "2"], "*", "s"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "\[Alpha]", ",", 
       FractionBox["vb", 
        RowBox[{
         SubscriptBox["m", "1"], "+", 
         SubscriptBox["m", "2"]}]]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Red", ",", 
        "Dashed"}], "}"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P3", "=", 
   RowBox[{"ParametricPlot3D", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["m", "1"], "*", "s"}], ",", 
       RowBox[{
        SubscriptBox["m", "2"], "*", "s"}], ",", 
       RowBox[{"t", "[", 
        RowBox[{
         RowBox[{
          SubscriptBox["m", "1"], "s"}], ",", 
         RowBox[{
          SubscriptBox["m", "2"], "s"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "\[Alpha]", ",", 
       FractionBox["vb", 
        RowBox[{
         SubscriptBox["m", "1"], "+", 
         SubscriptBox["m", "2"]}]]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Red"}], "}"}]}]}],
     "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P4", "=", 
   RowBox[{"Graphics3D", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"vb", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "vb", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], "]"}]}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"P1", ",", "P2", ",", "P3", ",", "P4", ",", 
   RowBox[{"ImageSize", "\[Rule]", "350"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<T3.pdf\>\""}], ",", 
    RowBox[{"Show", "[", 
     RowBox[{"P1", ",", "P2", ",", "P3", ",", "P4", ",", 
      RowBox[{"ImageSize", "\[Rule]", "350"}]}], "]"}], ",", 
    RowBox[{"ImageResolution", "\[Rule]", "1200"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.800563245722129*^9, 3.8005632887024713`*^9}, {
   3.8005633194607677`*^9, 3.800563383759918*^9}, {3.800563431852872*^9, 
   3.800563608617608*^9}, {3.80056369846581*^9, 3.8005638508698053`*^9}, {
   3.8006400687509336`*^9, 3.800640069059615*^9}, {3.8006412154162903`*^9, 
   3.800641248703328*^9}, {3.800641480698943*^9, 3.800641483127181*^9}, {
   3.8006429154031787`*^9, 3.8006429226774716`*^9}, {3.801588399104781*^9, 
   3.8015884003055005`*^9}, {3.8088485760094423`*^9, 
   3.8088486322021885`*^9}, {3.8088495469662*^9, 3.8088495512594967`*^9}, {
   3.808849620873867*^9, 3.8088496265852056`*^9}, {3.808849673464491*^9, 
   3.8088496862992067`*^9}, {3.8100413725232067`*^9, 3.810041409465294*^9}, {
   3.81004152230573*^9, 3.81004153399936*^9}, 3.813757262647379*^9, {
   3.826064709022151*^9, 3.8260647094677057`*^9}},
 CellLabel->
  "In[1334]:=",ExpressionUUID->"477bc5bb-c1fa-447a-9af8-5f80bb44591f"],

Cell[BoxData[
 Graphics3DBox[{{GraphicsComplex3DBox[CompressedData["
1:eJx1mXl8TFcbxyeWKNLaQi1BNYPa970cEQ2TUBWi1tpCeZnQoF6k1NYEaTQj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     "], {{
       {RGBColor[0, 0, 1], Opacity[0.4], EdgeForm[None], 
        StyleBox[GraphicsGroup3DBox[
          TagBox[Polygon3DBox[CompressedData["
1:eJxNmHmY1mUVht8fqygqm+z7MmyjAwyygyDbsA0oKEZEImjQAmiLiaJQYhKK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            "]],
           Annotation[#, "Charting`Private`Tag$60083#1"]& ]],
         Lighting->Automatic]}, {}, {}, {}, {}}, {
       {GrayLevel[0], Line3DBox[{234, 1, 232, 203, 15, 28, 218, 230, 313}], 
        Line3DBox[{3, 2, 220, 234}], Line3DBox[{3, 207, 226, 275}], 
        Line3DBox[{5, 4, 210, 235, 259, 326}], Line3DBox[CompressedData["
1:eJwt0LtKggEYBuC/oKPlDTQ1uedca41pBjYlgQ4KSgdTO6oFQRAEghAEgRAI
EREhEiESEdg1NDVESxfRMzQ8vHzLC+83u1GI54eCIFhjhFHGGGeCSUJMMc0J
H/wQ5pu4gqK8Z4YzdnkgwjklHpnjgjJPzHNJhQ6LNNijyzJN9nkmyRUHvLDO
NYf0SHPDEX2ytDjmlTy3VHljkzY13tnmjjordiVYZcf9xYBTtiiQI0Pq/4cx
llggyie/DOuI8Aenqirp
         "]]}, {}, {}, {}}},
     VertexNormals->CompressedData["
1:eJztWH1UjmcYf0nUiWa+heE4HSUSGh2zEhOROWW2iJih07CyDgulOB1kTIf5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      "]], {}}, {{{}, {}, 
     TagBox[
      {RGBColor[1, 0, 0], AbsoluteThickness[1], Dashing[{Small, Small}], 
       Line3DBox[CompressedData["
1:eJxF02s0FGgYB/DRuJRb1jYy2jYztaVia7VbjdJTzmQbZkhLOrlkpy0xSVYl
mhJRLl2wXbRdVNK2mUrYpqOjaMa1JcM0ZtwyGMIQ4y0k2T7sed/nnP+X34f/
h/85D4MfvmXXNAqFwvsS6pfc1eSNKEtkoFGvSvjGTQqU/y9+aqu3qkwGFzbZ
1DZ4EvejTxaqqmXAfvhpdqoPcXMe51CTXAa3haW540HEDxaqx5rfyoA/271B
EUXc5YTl5zaLemjjBjLTc4g32x6Yrgmqh0ZxQomBXhn2mf6r5g5TGqDqjOzT
oJg4Y1nL+Hs/OezfHiI/ya7AHpKqVzaR9Rp6JHqZiseV2J+atoTeaVVA4w22
pINRjV3cJ5c4r1RC0vVEXmHuS+y9Xh4miigVmLIqJM5zarBX0LoN/ORNsAUZ
Xj79dy120WfH5oQlLXAqfazP3boOe9V+StbDkFbwHA2LvV9LPA20tApJG0SF
8SUR52Wk311UHE5th+mOvpNf8eqxuxkXB9TebAef5QyBxbQG7MxRf99snhqo
EJoUUU78gp1z5diAGuhXC648OCrHHpgkypBe6YD0GcJAD/Zr7Lkxh6r5rp0g
zaP7cI0U2M8/Oh4dp+mEoDviDQuLiddb2cRbZXRBoEjeyo9vxH6vZETPfoUG
pBRd+BEnJXZVpn+zWK2B1F1nH33QU2FPpdoyrc50g5k+ZVFdGXFV/vx2ZN8D
Y0MRGYnCJuzCtMejnKYe2DjIv3/NpRl7UX7yyXnCt/CR5f0sfYL40WBxfIVN
L+x9bkPtymsh+7gdUGrKe8HZJ2g082Ards7vETkJwX1wmHVHvdihDfuWysmX
l2n9QPtecGQuIv4mr2tHXEk/hPkbcMLFb7AbtZkIendo4ZLW82TtynbsCawX
rypMB2BRQcvzi5eJX1U9yV34YAC0N0LQv++JO5kav/flDsK5pWoXx81q7PZh
fZemRgdh5zrr3k35xIssTfIXZb4DwWHPlBqzDuyeka2WncwhyHZyPUGNIH42
1idJFzkEFguco/6qIT7zdcyPAskQ+N37NjHGrpP8UWmwWRZ9GBRPnvd9TiFe
WIcYX4cOQ+JgkPtwN3HlIc5Ol9Jh2CUqpV5w68K+brd7c5OVDuYbmSmCRcR1
UQNnC3brgJa8LfuukQa7zNY3/OdiHaz+Y2fln6HEJ/uDUueYj0CadN/bj+XE
BRTrtm0BIyDN+I2ZwujGri+6GOBVMAJLeumF1SeI90X/Y51CRSDd/Wp99Bvi
bBtv3pA+Ao+8hJuWauLXinRxWw0RKMdZ00QdxD0mlvUzZyDQnr4tadMQzxfe
K35qjoBWEO3K1hKPjs3iD9ARBE/N584cJz49MVm0eTkC48zDvjmWPdh//c5O
/fgHBOfVDk/WzSJeVFZOm7sCwbylndZKGvG9hvqxvT8hWPGM12RMJ/7q1DGv
+DUI/LuYAfvnEb+UEvmhwBXB/eU1/DX2xIeWWC612YRgdUy8RO5AnPMyb8dx
DoIXklUL9i0jPmEyWMnlIlBsvaW54Ug88MyeKxovBFPCqD2GLOJiB6M6918Q
JJfbV2U5EbeozdHP90Ywy6JjMWst8RfmnWHHfBHYZXP7BUB8zsO4W13bEORr
9bgGG4hHeto2um1HsHalWHTdhXjNu2cmj/wQlMfuNVvNJr4wLWD97AAEm6sY
+2Qbif8Hgr14PA==
        "]]},
      Annotation[#, "Charting`Private`Tag$60116#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[1, 0, 0], AbsoluteThickness[1], Line3DBox[CompressedData["
1:eJwN0/tfjIkCB+AZ81K6KO1OKodUVojNhhjk++rToqaLkLGpJAoldFrShUjR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        "]]},
      Annotation[#, "Charting`Private`Tag$60137#1"]& ]}, {}}, 
   {AbsoluteThickness[1], 
    Line3DBox[{{0, 0, 0}, {2, 0, 0}, {0, 2, 0}, {0, 0, 0}}]}},
  Axes->True,
  AxesEdge->{{-1, -1}, {-1, -1}, {-1, -1}},
  AxesLabel->{
    FormBox["\"Good 1\"", TraditionalForm], 
    FormBox["\"Good 2\"", TraditionalForm], 
    FormBox["\"t(v)\"", TraditionalForm]},
  AxesOrigin->{Automatic, Automatic, Automatic},
  BaseStyle->{FontFamily -> "Times New Roman", FontSize -> 12, 
    GrayLevel[0], 
    AbsoluteThickness[1]},
  BoxRatios->{1, 1, 0.4},
  BoxStyle->AbsoluteThickness[1],
  DisplayFunction->Identity,
  FaceGrids->None,
  FaceGridsStyle->Automatic,
  ImageSize->350,
  Method->{"DefaultBoundaryStyle" -> Directive[
      GrayLevel[0.3]], 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "RotationControl" -> 
    "Globe"},
  PlotRange->{All, All, All},
  PlotRangePadding->{Automatic, Automatic, Automatic},
  Ticks->{{{0, 
      FormBox["0", TraditionalForm]}, {0.2773954550551252, 
      FormBox[
      "\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(1\\)]\\)\"", 
       TraditionalForm]}, {0.7, 
      FormBox[
      "\"\\!\\(\\*SubscriptBox[\\(m\\), \\(1\\)]\\)\"", TraditionalForm]}, {2, 
      FormBox[
      "\"\\!\\(\\*OverscriptBox[\\(v\\), \\(_\\)]\\)\"", 
       TraditionalForm]}}, {{0.15851168860292872`, 
      FormBox[
      "\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(2\\)]\\)\"", 
       TraditionalForm]}, {0.4, 
      FormBox[
      "\"\\!\\(\\*SubscriptBox[\\(m\\), \\(2\\)]\\)\"", TraditionalForm]}, {2, 
      FormBox[
      "\"\\!\\(\\*OverscriptBox[\\(v\\), \\(_\\)]\\)\"", 
       TraditionalForm]}}, {}},
  ViewPoint->{50, -100, 50}]], "Output",
 CellChangeTimes->{
  3.8100414407534285`*^9, {3.810041523613227*^9, 3.8100415344222116`*^9}, 
   3.813757266692072*^9, 3.814559720146593*^9, 3.8260643256663313`*^9, 
   3.8260647102476454`*^9, 3.861728944089074*^9},
 CellLabel->
  "Out[1339]=",ExpressionUUID->"5c712b3f-a907-4c19-abe4-e98a867bd46e"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8100414381396995`*^9, 3.8100414381498938`*^9}},
 CellLabel->
  "In[1341]:=",ExpressionUUID->"dc47b41f-69c1-42bf-a227-10c474dbbefa"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["m", "1"], "=", "0.6"}], ";", 
  RowBox[{
   SubscriptBox["m", "2"], "=", "0.5"}], ";", 
  RowBox[{"r", "=", "0.1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]", "=", 
   RowBox[{
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"2", 
         RowBox[{"\[Alpha]", "^", "2"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Exp", "[", 
            FractionBox[
             RowBox[{"1", "-", "\[Alpha]"}], "\[Alpha]"], "]"}], "-", "1"}], 
          ")"}]}], "-", "1"}], "\[Equal]", 
       FractionBox["r", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["m", "1"], "+", 
           SubscriptBox["m", "2"]}], ")"}], "^", "2"}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "0.5"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]", "=", 
   RowBox[{"\[Alpha]", "*", 
    RowBox[{"Exp", "[", 
     FractionBox[
      RowBox[{"1", "-", "\[Alpha]"}], "\[Alpha]"], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vb", "=", 
   RowBox[{
    RowBox[{"Max", "[", 
     RowBox[{
      SubscriptBox["m", "1"], ",", 
      SubscriptBox["m", "2"]}], "]"}], "*", "\[Beta]", "*", "1.02"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", "s_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["m", "1"], "*", "s"}], ",", 
     RowBox[{
      SubscriptBox["m", "2"], "*", "s"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"P1", "=", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"V", "[", "s", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "\[Alpha]", ",", "\[Beta]"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "vb"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "vb"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Red", ",", 
        RowBox[{"AbsoluteThickness", "[", "1", "]"}]}], "}"}]}], ",", 
     RowBox[{"FrameTicks", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"\[Alpha]", "*", 
               SubscriptBox["m", "2"]}], ",", 
              "\"\<\!\(\*FractionBox[SubscriptBox[\(m\), \(2\)], \
\(\*SubscriptBox[\(m\), \(1\)] + \*SubscriptBox[\(m\), \
\(2\)]\)]\)\[Alpha]\>\""}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              SubscriptBox["m", "2"], ",", 
              "\"\<\!\(\*SubscriptBox[\(m\), \(2\)]\)\>\""}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               SubscriptBox["m", "2"], "\[Beta]"}], ",", 
              "\"\<\!\(\*FractionBox[SubscriptBox[\(m\), \(2\)], \
\(\*SubscriptBox[\(m\), \(1\)] + \*SubscriptBox[\(m\), \
\(2\)]\)]\)\[Beta]\>\""}], "}"}]}], "}"}], ",", "None"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"\[Alpha]", "*", 
               SubscriptBox["m", "1"]}], ",", 
              "\"\<\!\(\*FractionBox[SubscriptBox[\(m\), \(1\)], \
\(\*SubscriptBox[\(m\), \(1\)] + \*SubscriptBox[\(m\), \
\(2\)]\)]\)\[Alpha]\>\""}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              SubscriptBox["m", "1"], ",", 
              "\"\<\!\(\*SubscriptBox[\(m\), \(1\)]\)\>\""}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               SubscriptBox["m", "1"], "\[Beta]"}], ",", 
              "\"\<\!\(\*FractionBox[SubscriptBox[\(m\), \(1\)], \
\(\*SubscriptBox[\(m\), \(1\)] + \*SubscriptBox[\(m\), \
\(2\)]\)]\)\[Beta]\>\""}], "}"}]}], "}"}], ",", "None"}], "}"}]}], "}"}]}], 
     ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<Good 1\>\"", ",", "\"\<Good 2\>\""}], "}"}]}], ",", 
     RowBox[{"FrameStyle", "\[Rule]", 
      RowBox[{"AbsoluteThickness", "[", "0.5", "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P2", "=", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"AbsolutePointSize", "[", "5", "]"}], ",", 
      RowBox[{"Point", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["m", "1"], ",", 
         SubscriptBox["m", "2"]}], "}"}], "]"}], ",", 
      RowBox[{"Inset", "[", 
       RowBox[{"\"\<m\>\"", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           SubscriptBox["m", "1"], "+", "0.15"}], ",", 
          RowBox[{
           SubscriptBox["m", "2"], "+", "0.04"}]}], "}"}]}], "]"}], ",", 
      "Red", ",", 
      RowBox[{"Point", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SubscriptBox["m", "1"], "\[Beta]"}], ",", 
         RowBox[{
          SubscriptBox["m", "2"], "\[Beta]"}]}], "}"}], "]"}]}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P3", "=", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Dashed", ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            SubscriptBox["m", "1"], "*", "\[Alpha]"}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            SubscriptBox["m", "1"], "*", "\[Alpha]"}], ",", 
           RowBox[{
            SubscriptBox["m", "2"], "*", "\[Alpha]"}]}], "}"}]}], "}"}], 
       "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{
            SubscriptBox["m", "2"], "*", "\[Alpha]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            SubscriptBox["m", "1"], "*", "\[Alpha]"}], ",", 
           RowBox[{
            SubscriptBox["m", "2"], "*", "\[Alpha]"}]}], "}"}]}], "}"}], 
       "]"}]}], "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"P1", ",", "P2", ",", "P3", ",", 
   RowBox[{"ImageSize", "\[Rule]", "300"}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "1"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<F4.pdf\>\""}], ",", 
    RowBox[{"Show", "[", 
     RowBox[{"P1", ",", "P2", ",", "P3", ",", 
      RowBox[{"ImageSize", "\[Rule]", "300"}], ",", 
      RowBox[{"AspectRatio", "\[Rule]", "1"}]}], "]"}]}], "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8005639216737366`*^9, 3.8005639237136183`*^9}, {
  3.800563984812646*^9, 3.800564275218254*^9}, {3.800640515321991*^9, 
  3.800640520900133*^9}, {3.800641326115515*^9, 3.8006413415312986`*^9}, {
  3.8006414513403854`*^9, 3.800641451447528*^9}, {3.800642931440647*^9, 
  3.8006429338391767`*^9}, {3.8015890945404353`*^9, 3.8015890973986497`*^9}, {
  3.801589747552101*^9, 3.8015897690104284`*^9}, {3.808848680585485*^9, 
  3.8088487079157267`*^9}, {3.813084759810687*^9, 3.8130847995528374`*^9}, {
  3.826064650999565*^9, 3.8260646515012093`*^9}},
 CellLabel->
  "In[1342]:=",ExpressionUUID->"27696950-37eb-471e-85ab-be036b5723a6"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[1, 0, 0], AbsoluteThickness[1], Opacity[1.], FaceForm[Opacity[
       0.3]], LineBox[CompressedData["
1:eJwVzn881HcAx/GjxUPXlF9h6cedpDXMysOv0jupnaEWi4lCOFKtopYkIvkZ
mhW1CIki6VJ6FHXyYynXjzs/Tn4cdxznx4fz7cLNarX64/V4/ftkBB7yYKvS
aLStn/vyfHr4D6zf+eCkri1baMODQOFgixg+vF36blc58KDaPQ82iXyo0lOr
vDfzEFpa7GaazYdXet+TQnceLLd0hqrf5+NjZmqH5QEe6mOR/2yKD7cL4jnu
V3l4+0/S3BX2Aozkn/XLor+A7gHPiOJqAZhVUh1tyQuI7gT4GbxugeHJGVbb
rVfY7zbjYy9oxd32yXG6Lx+ejoE6bq/aEGFtunBfnACNF9b3CcTt2NqSrGnB
boFyw9XqORIhoqp8n1bYt4LDOnqjbLoDoTJJwNfMNtSXLXGHWicYDy81Ws1t
R26gOz3hqy6YtTb26Xe1Qxn17o2dQTdm7Qv7umuFWDyy7H6+YQ/0xydzdmZ3
IJfD3PZOTwQVh4hFhaFvkCc8P1tj2osKUcmJJtdOsD3O3bc07cPNv90uli7v
QqX5bILhejHC3hdf2qfeDbNKI/VZEwmmWr7fMzXaDelM/I7HxRIIKPMBO24P
evYv/c7Ooh8H/XpZ/kUi2M6nzcu43Y/durSQjcd7IewxiLhsNwBNw/a9KgF9
WN5p9HBZwwDOcrvXpDmJ8foTW+2koxRmnjd9hukS1HrJerNeSDGlQOZsrARa
XeXcWLdBDFotyA8bk0A7ZVe0lDeImqbILO4v/fAM2dygsmMIik+2kSpN/fhw
KFxL2TYEj961dtcsByAtFY6W+MmgE5g8YVU8gChNk8KXMhlqrI8m3tSTIryg
2o/HHkYq5/JszCkpbvknXo+fHEYN3zDAUSGFi2vOzILDI9C50FoUuHsQ2UF/
rlgkH4FH6Yrm0KZBMMuf9giPjUIRxO/fZTsE7aUbcg/MjKKm8V4Hp2gIW+om
pI/jxjDIo7gKPRm6MwasBlUIrI+Fxp+Pl2FJSkNQQhzBwfDIVQZEhqLKrsUi
jXGo60rq03d/dqlZi+hp43juc9rG//kw7qU1m0zrToA4xxQw1o/g7DrnrV5X
JjCVpEWeVYygSX9+TKaRHCZhYu2X+qPYZKxuHXddjgeKueZ1aaNg+LCUzqaT
CF8eYqz92XmbG5GTWjIJrXz//1j+Y9hQuk/sqE9Bp7Gy+beWMXgn10au/pWC
Q7pDxNt1BAWwEbK8Kfg9UdN85UAwpOSsYe+kEKvgl5WC4MjeqxMFvhTqvAP7
/Z0IMn86E6QXQGGTSfL21y4EjXSXn2lhFH6sFViU7ySw/EO4suMEhe1UEAmO
JDjmvO3Mu2gKh43NkzdGEXBpz/oXxlDI8pphGkUTuIY/zHM9RaH1cYpPWyxB
iEeudn0CBc/UimbHJII83T0fy9Mp+DCVN5ZmE0hfdvk2Z1A44Vnn9G8OwepE
j2pZJoXclFSx8BLBg2mno4wsCiL5Yv2MPILWjpVjOdkU/B9tTHp/jcDwXAGr
KodCnFyD+aaEIIBlUNJykUIho4179waB/IFGwPzLFAaS2dNh5QRWh09zv82l
oPrIImtLBUH0qvffsPIoGMuVZgwOQYPkyPHgKxQ2M+qff7hDoPHXuDA+n0Lw
jrTgzrsE/wMHzHyh
        "]]},
      Annotation[#, "Charting`Private`Tag$60233#1"]& ]}, {}}, 
   {AbsolutePointSize[5], PointBox[{0.6, 0.5}], 
    TagBox[InsetBox["m", {0.75, 0.54}],
     "InsetString"], 
    {RGBColor[1, 0, 0], PointBox[{1.038698039666601, 0.8655816997221675}]}}, 
   {Dashing[{Small, Small}], 
    LineBox[{{0.24576654352321453`, 0}, {0.24576654352321453`, 
      0.20480545293601213`}}], 
    LineBox[{{0, 0.20480545293601213`}, {0.24576654352321453`, 
      0.20480545293601213`}}]}},
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  BaseStyle->{FontFamily -> "Times New Roman", FontSize -> 12, 
    GrayLevel[0], 
    AbsoluteThickness[1]},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox["\"Good 2\"", TraditionalForm], None}, {
     FormBox["\"Good 1\"", TraditionalForm], None}},
  FrameStyle->AbsoluteThickness[0.5],
  FrameTicks->{{{{0.20480545293601213`, 
       FormBox[
       "\"\\!\\(\\*FractionBox[SubscriptBox[\\(m\\), \\(2\\)], \
\\(\\*SubscriptBox[\\(m\\), \\(1\\)] + \\*SubscriptBox[\\(m\\), \
\\(2\\)]\\)]\\)\[Alpha]\"", TraditionalForm]}, {0.5, 
       FormBox[
       "\"\\!\\(\\*SubscriptBox[\\(m\\), \\(2\\)]\\)\"", TraditionalForm]}, {
      0.8655816997221675, 
       FormBox[
       "\"\\!\\(\\*FractionBox[SubscriptBox[\\(m\\), \\(2\\)], \
\\(\\*SubscriptBox[\\(m\\), \\(1\\)] + \\*SubscriptBox[\\(m\\), \
\\(2\\)]\\)]\\)\[Beta]\"", TraditionalForm]}}, None}, {{{0, 
       FormBox["0", TraditionalForm]}, {0.24576654352321453`, 
       FormBox[
       "\"\\!\\(\\*FractionBox[SubscriptBox[\\(m\\), \\(1\\)], \
\\(\\*SubscriptBox[\\(m\\), \\(1\\)] + \\*SubscriptBox[\\(m\\), \
\\(2\\)]\\)]\\)\[Alpha]\"", TraditionalForm]}, {0.6, 
       FormBox[
       "\"\\!\\(\\*SubscriptBox[\\(m\\), \\(1\\)]\\)\"", TraditionalForm]}, {
      1.038698039666601, 
       FormBox[
       "\"\\!\\(\\*FractionBox[SubscriptBox[\\(m\\), \\(1\\)], \
\\(\\*SubscriptBox[\\(m\\), \\(1\\)] + \\*SubscriptBox[\\(m\\), \
\\(2\\)]\\)]\\)\[Beta]\"", TraditionalForm]}}, None}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->300,
  Method->{
   "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "ScalingFunctions" -> 
    None},
  PlotRange->{{0, 1.059472000459933}, {0, 1.059472000459933}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.8005640213324223`*^9, 3.8005640341133814`*^9}, {
   3.8005641481431026`*^9, 3.8005641709831223`*^9}, {3.80056420840936*^9, 
   3.8005642757035275`*^9}, 3.8006398138272963`*^9, 3.800640086063456*^9, 
   3.8006405224148703`*^9, 3.8006407539042883`*^9, 3.8006410228679247`*^9, 
   3.800641267018441*^9, 3.8006413424678335`*^9, 3.800641452305216*^9, 
   3.8006429345025325`*^9, 3.8015890982481318`*^9, {3.801589748758747*^9, 
   3.801589769617175*^9}, {3.8088486750189247`*^9, 3.808848708437294*^9}, 
   3.8088497381180925`*^9, 3.8100415480596304`*^9, 3.8130848011625657`*^9, 
   3.8137572761856694`*^9, 3.814559728755522*^9, 3.8260643317424974`*^9, 
   3.8260646526501713`*^9, 3.861728945604735*^9},
 CellLabel->
  "Out[1350]=",ExpressionUUID->"63f8ad3e-8af3-487a-b29c-1fc3c3214d62"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"t0", "[", 
    RowBox[{"v_", "/;", 
     RowBox[{"v", "<", 
      RowBox[{"\[Alpha]", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["m", "1"], "+", 
         SubscriptBox["m", "2"]}], ")"}]}]}]}], "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"t0", "[", 
    RowBox[{"v_", "/;", 
     RowBox[{
      RowBox[{"v", "\[GreaterEqual]", 
       RowBox[{"\[Alpha]", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["m", "1"], "+", 
          SubscriptBox["m", "2"]}], ")"}]}]}], "&&", 
      RowBox[{"v", "<", 
       RowBox[{"\[Beta]", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["m", "1"], "+", 
          SubscriptBox["m", "2"]}], ")"}]}]}]}]}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SubscriptBox["m", "1"], "+", 
      SubscriptBox["m", "2"]}], "2"], "*", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Alpha]", "-", "\[Beta]"}], ")"}], "^", "2"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["v", 
          RowBox[{
           SubscriptBox["m", "1"], "+", 
           SubscriptBox["m", "2"]}]], "-", "\[Beta]"}], ")"}], "^", "2"}]}], 
     RowBox[{
      RowBox[{"\[Beta]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Log", "[", "\[Beta]", "]"}], "-", 
         RowBox[{"Log", "[", "\[Alpha]", "]"}]}], ")"}]}], "-", "\[Beta]", 
      "+", "\[Alpha]"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"t0", "[", 
    RowBox[{"v_", "/;", 
     RowBox[{"v", "\[GreaterEqual]", 
      RowBox[{"\[Beta]", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["m", "1"], "+", 
         SubscriptBox["m", "2"]}], ")"}]}]}]}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SubscriptBox["m", "1"], "+", 
      SubscriptBox["m", "2"]}], "2"], "*", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Alpha]", "-", "\[Beta]"}], ")"}], "^", "2"}], 
     RowBox[{
      RowBox[{"\[Beta]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Log", "[", "\[Beta]", "]"}], "-", 
         RowBox[{"Log", "[", "\[Alpha]", "]"}]}], ")"}]}], "-", "\[Beta]", 
      "+", "\[Alpha]"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P1", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"t0", "[", 
      RowBox[{"v1", "+", "v2"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"v1", ",", "0", ",", 
       RowBox[{"1.3", "\[Beta]", "*", 
        SubscriptBox["m", "1"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"v2", ",", "0", ",", 
       RowBox[{"1.3", "\[Beta]", "*", 
        SubscriptBox["m", "2"]}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Blue", ",", 
        RowBox[{"Opacity", "[", "0.4", "]"}]}], "]"}]}], ",", 
     RowBox[{"MeshFunctions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"#1", "+", "#2"}], "&"}], ",", 
        RowBox[{
         RowBox[{"#1", "-", "#2"}], "&"}]}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[Alpha]", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["m", "1"], "+", 
             SubscriptBox["m", "2"]}], ")"}]}], ",", 
          RowBox[{
           SubscriptBox["m", "1"], "+", 
           SubscriptBox["m", "2"]}], ",", 
          RowBox[{"\[Beta]", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["m", "1"], "+", 
             SubscriptBox["m", "2"]}], ")"}]}]}], "}"}], ",", "4"}], "}"}]}], 
     ",", 
     RowBox[{"MeshStyle", "\[Rule]", "White"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<Good 2\>\"", ",", "\"\<Good 3\>\"", ",", "\"\<t(v)\>\""}],
        "}"}]}], ",", 
     RowBox[{"Ticks", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Alpha]", "*", 
             SubscriptBox["m", "1"]}], ",", 
            "\"\<\!\(\*SubscriptBox[\(\.bd\[Alpha]\), \({2, 3}\)]\)\>\""}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["m", "1"], ",", 
            "\"\<\!\(\*SubscriptBox[\(m\), \(2\)]\)\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Beta]", "*", 
             SubscriptBox["m", "1"]}], ",", 
            "\"\<\!\(\*SubscriptBox[\(\.bd\[Beta]\), \({2, 3}\)]\)\>\""}], 
           "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Alpha]", "*", 
             SubscriptBox["m", "2"]}], ",", 
            "\"\<\!\(\*SubscriptBox[\(\.bd\[Alpha]\), \({2, 3}\)]\)\>\""}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["m", "2"], ",", 
            "\"\<\!\(\*SubscriptBox[\(m\), \(3\)]\)\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Beta]", "*", 
             SubscriptBox["m", "2"]}], ",", 
            "\"\<\!\(\*SubscriptBox[\(\.bd\[Beta]\), \({2, 3}\)]\)\>\""}], 
           "}"}]}], "}"}], ",", 
        RowBox[{"{", "}"}]}], "}"}]}], ",", 
     RowBox[{"ViewPoint", "->", 
      RowBox[{"{", 
       RowBox[{"50", ",", 
        RowBox[{"-", "200"}], ",", "100"}], "}"}]}], ",", 
     RowBox[{"BoxStyle", "\[Rule]", 
      RowBox[{"AbsoluteThickness", "[", "0.5", "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P2", "=", 
   RowBox[{"ParametricPlot3D", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["m", "1"], "*", "s"}], ",", 
       RowBox[{
        SubscriptBox["m", "2"], "*", "s"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "\[Alpha]", ",", "\[Beta]"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Red", ",", 
        "Dashed"}], "}"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P3", "=", 
   RowBox[{"ParametricPlot3D", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["m", "1"], "*", "s"}], ",", 
       RowBox[{
        SubscriptBox["m", "2"], "*", "s"}], ",", 
       RowBox[{"t0", "[", 
        RowBox[{
         RowBox[{
          SubscriptBox["m", "1"], "s"}], "+", 
         RowBox[{
          SubscriptBox["m", "2"], "s"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "\[Alpha]", ",", "\[Beta]"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Red"}], "}"}]}]}],
     "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"P1", ",", "P2", ",", "P3", ",", 
   RowBox[{"ImageSize", "\[Rule]", "350"}], ",", 
   RowBox[{"ImagePadding", "\[Rule]", "All"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<T4.pdf\>\""}], ",", 
    RowBox[{"Show", "[", 
     RowBox[{"P1", ",", "P2", ",", "P3", ",", 
      RowBox[{"ImageSize", "\[Rule]", "350"}], ",", 
      RowBox[{"ImagePadding", "\[Rule]", "All"}]}], "]"}], ",", 
    RowBox[{"ImageResolution", "\[Rule]", "1200"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.800639740406526*^9, 3.8006400447790346`*^9}, {
   3.800640092710459*^9, 3.800640198257185*^9}, {3.800640243562324*^9, 
   3.8006403305238304`*^9}, {3.8006404494853926`*^9, 
   3.8006404525168667`*^9}, {3.8006405320521517`*^9, 
   3.8006405367287645`*^9}, {3.8006412735122304`*^9, 
   3.8006412767134542`*^9}, {3.800641447281139*^9, 3.8006414477685814`*^9}, {
   3.8006429384119744`*^9, 3.8006429418783255`*^9}, {3.8015891046752696`*^9, 
   3.8015891049797907`*^9}, {3.8088487244124727`*^9, 
   3.8088487367702084`*^9}, {3.808849720744681*^9, 3.808849757695875*^9}, {
   3.8088498057543974`*^9, 3.808849834354203*^9}, {3.808849915143984*^9, 
   3.808849942658926*^9}, {3.808856280679*^9, 3.8088562920111184`*^9}, {
   3.813084814070942*^9, 3.8130848548718605`*^9}, 3.813757279338944*^9, {
   3.82606466462018*^9, 3.826064664774799*^9}, {3.861728966059534*^9, 
   3.8617290253306007`*^9}},
 CellLabel->
  "In[1369]:=",ExpressionUUID->"02264a55-ac20-46e7-a5fe-e2892a8bc932"],

Cell[BoxData[
 Graphics3DBox[{{GraphicsComplex3DBox[CompressedData["
1:eJx1mnk018v/x1GSUqmbJaUskVxJumlRXnJL0iKiJCURJaVbEkUh0iWRpUVI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     "], {{
       {RGBColor[0, 0, 1], Opacity[0.4], EdgeForm[None], 
        StyleBox[GraphicsGroup3DBox[
          TagBox[{Polygon3DBox[CompressedData["
1:eJxNmQncl8MWx+c8KlmiTQuhPaUSSWnzlpRu1vYICV2UfV+iLFkv2XeuLdu1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             "]], Polygon3DBox[CompressedData["
1:eJwtl3cUl2MYht/3I5QVQkPKSMvIapmRjA7OMc6RkWQc4yAys7UQhTKSmT0r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             "]], 
            Polygon3DBox[{{578, 463, 462, 227, 556}, {581, 359, 83, 68, 
             575}, {499, 69, 358, 398, 575}, {574, 374, 414, 164, 531}, {557, 
             288, 456, 436, 576}, {490, 350, 392, 25, 485}, {516, 364, 404, 
             104, 511}, {519, 366, 405, 110, 513}, {545, 386, 425, 189, 
             540}, {586, 468, 298, 230, 577}, {537, 184, 420, 377, 533}, {509,
              99, 401, 359, 504}, {564, 258, 438, 468, 579}}]},
           Annotation[#, "Charting`Private`Tag$61106#1"]& ]],
         Lighting->Automatic]}, {}, {}, {}, {}}, {
       {GrayLevel[0], Line3DBox[CompressedData["
1:eJwl0L0ug1EYB/DTUvVRdGAlItIFG5OvxEckTEZiYCOiK7uEK+AKWC1cAVdA
i1JaMRgkEnEDfk8Mv/f/f895ct68Z2i7vLafSSltMatEn/D4kkU+9UE5zjQ5
76tyVOZpsMCGtXa5K9uyKR3KE8644JpbOs00WeQ+zpR9VPQqDzzyxIhzavKZ
F47M1eUrJXtvskGTgr0l3vUZ2c+dPmzuRl5xzinHHLBnptX+jr7OClOMMcAv
82Z6Y10W6dG72dQLsiv+iQ/vHXEH5PmJe2DZ+iXfcYcyJyd9cy6+rbeQjTMz
//f/B5A7KLc=
         "]]}, 
       {GrayLevel[1], 
        Line3DBox[{483, 484, 485, 490, 580, 491, 495, 496, 500, 501, 505, 506,
          552, 511, 516}], 
        Line3DBox[{487, 486, 492, 560, 561, 562, 557, 576, 577, 586, 579, 564,
          497, 572, 502, 573, 571, 570, 503, 507, 508, 512, 513, 519, 582, 
         520, 524, 525, 554, 530, 534, 535, 539, 540, 545, 584, 546, 550, 
         551}], Line3DBox[{518, 517, 553, 523, 528, 529, 532, 583, 533, 537, 
         538, 543, 544, 548, 549}], 
        Line3DBox[{547, 542, 541, 536, 555, 531, 574, 585, 527, 526, 522, 521,
          515, 514, 510, 509, 504, 581, 575, 499, 498, 494, 493, 489, 488, 
         559, 482, 563, 556, 578, 587, 558, 565, 568, 569, 567, 566}]}, 
       {GrayLevel[1], 
        Line3DBox[{349, 391, 347, 390, 348, 393, 580, 350, 392, 351, 396, 353,
          395, 354, 397, 356, 399, 358, 398, 581, 359, 401, 360, 400, 361, 
         403, 362, 402, 363, 406, 582, 366, 405, 367, 409, 369, 408, 370, 412,
          373, 416, 376, 415, 583, 377, 420, 380, 419, 381, 424, 384, 423, 
         385, 442, 443, 474, 480}], 
        Line3DBox[{388, 427, 387, 425, 386, 584, 426, 383, 421, 382, 422, 379,
          417, 378, 418, 375, 413, 585, 374, 414, 372, 410, 371, 411, 368, 
         407, 365, 404, 364}], 
        Line3DBox[{431, 475, 432, 476, 428, 462, 463, 587, 450, 461, 460, 389,
          346, 451, 465, 464, 429, 433, 453, 452, 444, 434, 352, 454, 435, 
         394, 446, 455, 445, 466, 355, 470, 456, 436, 447, 586, 468, 438, 457,
          437, 467, 459, 472, 471, 458, 439, 469, 448, 477, 449, 357, 481, 
         440, 430, 478, 441, 473, 479}]}, {}, {}}},
     VertexNormals->CompressedData["
1:eJzN2Xk0VV//B3ApVOZCFJVKkaJoIMMujRpUGjR8DWVKSaWMGRrQaJ4LiSSZ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      "]], {}}, {{{}, {}, 
     TagBox[
      {RGBColor[1, 0, 0], AbsoluteThickness[1], Dashing[{Small, Small}], 
       Line3DBox[CompressedData["
1:eJxF0H8003scx/GtH9et1FBGXaV1dxP3plVUc+WNfqib21GhudLKJXHV1Cmi
zEY6IxVuU5cJobm5hU4/FBWuO2WyzWwR+ZHZaNh3fqTuda7bH/d8Pu9zXv88
/ns/acGcvaEzSCTSj5838/N+Ya319Totg1m29hKzjY1A+v9y4d+fIF4Gd7uV
0vubsctXSg9vTJYBK5+rYG3Fvn4ihGMnlEEprbUzfw/2qYzrqSYPZLCXnjDG
iMR+WTpd0zAugwJ71fI9BdhZtjoq3UUObk78sxnzpMjjMh8kFT2WQ8zOdoZF
D3bP1zUc62YFHDcfClH+8Qq54qR/pIu8BUwi+ueYBsqQV4XV0b1fKcGGfHNZ
BE+OfFWVyCDvboXJnBlLHUMVyINCydKZPSr4OkGtvOPSgnzR8dbK3yfUYF4R
yJm/QoncTh4fDF+0gTRxYYvT7Fbk5JQKm6RZ7aAWuQ1btWMPyt83yLR+A4Wz
vxp+80yFnL+AJ7mxuANqH0YUBwjVyEnqRPaYZSeUmgzT88NeI58xNTa3yu4t
7BcvT5HsakMuPWOQMOy6wPdKQ3HJ8nbkVN8A4WLXblgosRVHmLxBzq5vonz6
pgduiG5zxgexU+euC6ou6oG4qhKC+bQD+YKE5vVMx16wtmf5s292Io+wLbe4
dLcXTLrjTrmfeYv8S8OLuGzmO6js2x1DPtSFfJ++qca27h04C/w8Urd0424L
qZRzHn3Af6I7rJvXg9wYnqXNkPbBTla88BMX+9ahQAnXWwPMbO/i8PfYt+WY
nu9r1ADluwfXn+7rRS6IHW8k+/aDV2g0lyzBviaJtmRS2Q9izxPuhYx3uEN1
8mjxQS0cbagfdyrCXkpTlTRptUARVaTdtuxDXnQvPKwxVAddi9pI3ATs3Sed
y/gGHVCc94d5jGKPP7h9mhI1AEc/UW4HB2mQv4j2XE0dGQDx/GB5mAS737PT
GlX0IHi9NB08sKkf/7t2pDDywyBQ7I1vy25ij1HmDlXz3gOT4fjXqKUW+fyC
zM0ash4udhQJfuVj98k5GZnE08Of6vtrrPXYVfUp9M45Q3AgdunLtCAd8urF
Ws281CFYWvPcjf0CuzY31nFi0TC4331yi+Y6gPzZ7o9+/rnDsHNo92jDHewf
HaqTL9uMQFyzzZImq0HkpzY8cuPdGgFT1hanmlTsvscmp3fYGUCSXOhg8QF7
j3xFXkqxAY7MzJ21g/0eeVtFXZ+HFQFHVxnkxxTYjenUcw77Ccg0xsUav9cj
1wsi271YBAiYcy1fbcbez6vbEBpAAJf/W3kJYG+POm7MCyQgwrxSx96CvdZH
csTyEAGeayf8mn/Anm4WvYcUToAxirOuNAA7I121Uh1HgA/xsz4kBruD4Nvz
Y2cJ2L5p7IJ7LHY6j99rFk+AKy9xhc1Z7NZRq0W7EghYZVYQoORiJ/kkm9cm
EUBidDV4XMAupzhPlaYRUM5hFS0TYm80uRjw8hIBtx7p4O8s7PXTPQ+1lwkQ
TUd3qK5jrzSknaBlfO52RWhxSYQ9X6bRZgkJOFTWwvunEHt2g8vW+1kE+E8e
tnldjP3q8/QCxTUCvMH46J4Yu6DM9YBpNgGbZBRDeCn2RHHmY/scAhyt8lK3
3cF+Lm+A6iUigM52XEkrwx59ze1USC4BS8RPa6fKsXOuXFXwbxBAMXgHtd3D
/h+HS3YN
        "]]},
      Annotation[#, "Charting`Private`Tag$61141#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[1, 0, 0], AbsoluteThickness[1], Line3DBox[CompressedData["
1:eJwV0ns8lPkXB/DBtkVKlEtSliVRoQ0R60MqtVtiibGxYsmt0I3YMAq/yS20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        "]]},
      Annotation[#, "Charting`Private`Tag$61162#1"]& ]}, {}}},
  Axes->True,
  AxesLabel->{
    FormBox["\"Good 2\"", TraditionalForm], 
    FormBox["\"Good 3\"", TraditionalForm], 
    FormBox["\"t(v)\"", TraditionalForm]},
  AxesOrigin->{Automatic, Automatic, Automatic},
  BaseStyle->{FontFamily -> "Times New Roman", FontSize -> 12, 
    GrayLevel[0], 
    AbsoluteThickness[1]},
  BoxRatios->{1, 1, 0.4},
  BoxStyle->AbsoluteThickness[0.5],
  DisplayFunction->Identity,
  FaceGrids->None,
  FaceGridsStyle->Automatic,
  ImagePadding->All,
  ImageSize->350,
  Method->{"DefaultBoundaryStyle" -> Directive[
      GrayLevel[0.3]], 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "RotationControl" -> 
    "Globe"},
  PlotRange->{All, All, All},
  PlotRangePadding->{Automatic, Automatic, Automatic},
  Ticks->{{{0, 
      FormBox["0", TraditionalForm]}, {0.24576654352321453`, 
      FormBox[
      "\"\\!\\(\\*SubscriptBox[\\(\.bd\[Alpha]\\), \\({2, 3}\\)]\\)\"", 
       TraditionalForm]}, {0.6, 
      FormBox[
      "\"\\!\\(\\*SubscriptBox[\\(m\\), \\(2\\)]\\)\"", TraditionalForm]}, {
     1.038698039666601, 
      FormBox[
      "\"\\!\\(\\*SubscriptBox[\\(\.bd\[Beta]\\), \\({2, 3}\\)]\\)\"", 
       TraditionalForm]}}, {{0.20480545293601213`, 
      FormBox[
      "\"\\!\\(\\*SubscriptBox[\\(\.bd\[Alpha]\\), \\({2, 3}\\)]\\)\"", 
       TraditionalForm]}, {0.5, 
      FormBox[
      "\"\\!\\(\\*SubscriptBox[\\(m\\), \\(3\\)]\\)\"", TraditionalForm]}, {
     0.8655816997221675, 
      FormBox[
      "\"\\!\\(\\*SubscriptBox[\\(\.bd\[Beta]\\), \\({2, 3}\\)]\\)\"", 
       TraditionalForm]}}, {}},
  ViewPoint->{50, -200, 100}]], "Output",
 CellChangeTimes->{
  3.8100415565224485`*^9, 3.8130848558005123`*^9, 3.8137572803384504`*^9, 
   3.814559736235405*^9, 3.826064337689517*^9, 3.8260646660035243`*^9, 
   3.8617289460952296`*^9, {3.8617290069297047`*^9, 3.861729026017756*^9}},
 CellLabel->
  "Out[1375]=",ExpressionUUID->"bb13ec9b-3bb8-407c-8961-6762b73ea2a4"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8006401085701447`*^9, 3.8006401098874846`*^9}},
 CellLabel->
  "In[1360]:=",ExpressionUUID->"5e9ca86c-2760-410f-9cef-872daf0792d4"]
},
WindowSize->{718.1999999999999, 736.1999999999999},
WindowMargins->{{Automatic, -775.8000000000002}, {-9, Automatic}},
TaggingRules->{"TryRealOnly" -> False},
Magnification:>1. Inherited,
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (July 9, 2021)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]], 
   Cell[
    StyleData["Graphics", All], FontFamily -> "Times New Roman", FontSize -> 
    16], 
   Cell[
    StyleData["Graphics3D", All], FontFamily -> "Times New Roman", FontSize -> 
    14]}, Visible -> False, FrontEndVersion -> 
  "12.3 for Microsoft Windows (64-bit) (July 9, 2021)", StyleDefinitions -> 
  "PrivateStylesheetFormatting.nb"],
ExpressionUUID->"b298d7ea-7b68-4541-96a9-5bbe2451b3dd"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1395, 27, 67, "Input",ExpressionUUID->"8ed6ae1c-6e49-43b2-932c-ccaa8534980b"],
Cell[CellGroupData[{
Cell[1978, 51, 7873, 221, 333, "Input",ExpressionUUID->"fcca7145-fdac-46cf-83db-f62fa763a9d2"],
Cell[9854, 274, 5495, 115, 317, "Output",ExpressionUUID->"dff5709b-573d-4dd4-a104-c7336173481d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15386, 394, 11335, 304, 454, "Input",ExpressionUUID->"d67f13ca-7e95-45ad-b2a1-dbd481078ed8"],
Cell[26724, 700, 43692, 741, 247, "Output",ExpressionUUID->"792520d2-5f16-4ee4-bce7-04675f1efa59"]
}, Open  ]],
Cell[70431, 1444, 178, 3, 28, "Input",ExpressionUUID->"988faf38-53b1-4d5a-9534-73e8d848a339"],
Cell[CellGroupData[{
Cell[70634, 1451, 8091, 239, 390, "Input",ExpressionUUID->"bb1fd99f-7d09-4a05-b609-9140e74db873"],
Cell[78728, 1692, 5155, 109, 319, "Output",ExpressionUUID->"aca5f43e-eee1-48b1-a010-153a4809d2f9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[83920, 1806, 2221, 66, 104, "Input",ExpressionUUID->"c2408954-02c6-4ff9-a6f2-7b1fc94ad42e"],
Cell[86144, 1874, 3570, 74, 270, "Output",ExpressionUUID->"aede5116-ad21-4994-a69d-de77b89c8d25"]
}, Open  ]],
Cell[CellGroupData[{
Cell[89751, 1953, 14769, 441, 639, "Input",ExpressionUUID->"55fd1142-90f0-48fd-9925-03c956883432"],
Cell[104523, 2396, 50075, 850, 312, "Output",ExpressionUUID->"4c49bbc1-7fad-4ef6-a8d6-1b5a0062faa0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[154635, 3251, 8434, 233, 395, "Input",ExpressionUUID->"812e3359-4a46-4a29-9704-615616e4f627"],
Cell[163072, 3486, 5122, 108, 320, "Output",ExpressionUUID->"f1554120-30c5-440f-a07c-8e3ffc8e3af7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[168231, 3599, 7597, 202, 425, "Input",ExpressionUUID->"05f10bdd-c3a1-4a6c-a633-8325d47def5b"],
Cell[175831, 3803, 5689, 115, 306, "Output",ExpressionUUID->"137102e6-d1a1-489d-aebd-a9768c8b0a0f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[181557, 3923, 7024, 191, 466, "Input",ExpressionUUID->"477bc5bb-c1fa-447a-9af8-5f80bb44591f"],
Cell[188584, 4116, 17952, 322, 258, "Output",ExpressionUUID->"5c712b3f-a907-4c19-abe4-e98a867bd46e"]
}, Open  ]],
Cell[206551, 4441, 180, 3, 28, "Input",ExpressionUUID->"dc47b41f-69c1-42bf-a227-10c474dbbefa"],
Cell[CellGroupData[{
Cell[206756, 4448, 7519, 213, 451, "Input",ExpressionUUID->"27696950-37eb-471e-85ab-be036b5723a6"],
Cell[214278, 4663, 5346, 109, 287, "Output",ExpressionUUID->"63f8ad3e-8af3-487a-b29c-1fc3c3214d62"]
}, Open  ]],
Cell[CellGroupData[{
Cell[219661, 4777, 8614, 245, 397, "Input",ExpressionUUID->"02264a55-ac20-46e7-a5fe-e2892a8bc932"],
Cell[228278, 5024, 35819, 614, 302, "Output",ExpressionUUID->"bb13ec9b-3bb8-407c-8961-6762b73ea2a4"]
}, Open  ]],
Cell[264112, 5641, 180, 3, 28, "Input",ExpressionUUID->"5e9ca86c-2760-410f-9cef-872daf0792d4"]
}
]
*)



==> code/figure_3_goods.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    131865,       2961]
NotebookOptionsPosition[    129594,       2913]
NotebookOutlinePosition[    130459,       2940]
CellTagsIndexPosition[    130416,       2937]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"SetOptions", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "Plot", ",", "ParametricPlot", ",", "Graphics", ",", "Graphics3D", ",", 
      "Plot3D", ",", "ParametricPlot3D"}], "}"}], ",", 
    RowBox[{"BaseStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}], ",", 
       RowBox[{"FontSize", "\[Rule]", "14"}], ",", "Black", ",", 
       RowBox[{"AbsoluteThickness", "[", "1", "]"}]}], "}"}]}]}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.800556654791069*^9, 3.800556654815521*^9}, {
  3.8005567043829794`*^9, 3.80055671558899*^9}, {3.800558034801488*^9, 
  3.8005580792264066`*^9}, {3.800559980523345*^9, 3.800560042228343*^9}, {
  3.800560199856515*^9, 3.8005602410342064`*^9}, {3.808847204027926*^9, 
  3.8088472114944916`*^9}, {3.8088472448708043`*^9, 3.8088473175815935`*^9}, {
  3.8088474058391128`*^9, 3.8088474088326445`*^9}, {3.8088486654288564`*^9, 
  3.8088486660065145`*^9}, {3.8145595882453623`*^9, 3.8145595892940073`*^9}, {
  3.81455962911325*^9, 3.8145596292442117`*^9}, {3.8260638957207994`*^9, 
  3.8260639014820786`*^9}, {3.8260643742847843`*^9, 3.8260643940421896`*^9}, {
  3.8260644271748333`*^9, 3.82606445266748*^9}, {3.8584394777215495`*^9, 
  3.858439521108856*^9}, {3.8615823569175873`*^9, 3.8615823572273707`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"8ed6ae1c-6e49-43b2-932c-ccaa8534980b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["m", "1"], "=", "0.5"}], ";", 
  RowBox[{
   SubscriptBox["m", "2"], "=", "0.6"}], ";", 
  RowBox[{
   SubscriptBox["r", "1"], "=", "0.1"}], ";", 
  RowBox[{
   SubscriptBox["r", "2"], "=", "0.1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Alpha]", "1"], "=", 
   RowBox[{
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["r", "1"], "+", 
        RowBox[{
         SubscriptBox["m", "1"], "^", "2"}]}], "\[Equal]", 
       RowBox[{
        RowBox[{"\[Alpha]", "^", "2"}], "+", 
        RowBox[{"2", 
         RowBox[{"\[Alpha]", "^", "2"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Exp", "[", 
            FractionBox[
             RowBox[{
              SubscriptBox["m", "1"], "-", "\[Alpha]"}], "\[Alpha]"], "]"}], 
           "-", "1"}], ")"}]}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", 
        RowBox[{"0.5", 
         SubscriptBox["m", "1"]}]}], "}"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Alpha]", "2"], "=", 
   RowBox[{
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["r", "2"], "+", 
        RowBox[{
         SubscriptBox["m", "2"], "^", "2"}]}], "\[Equal]", 
       RowBox[{
        RowBox[{"\[Alpha]", "^", "2"}], "+", 
        RowBox[{"2", 
         RowBox[{"\[Alpha]", "^", "2"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Exp", "[", 
            FractionBox[
             RowBox[{
              SubscriptBox["m", "2"], "-", "\[Alpha]"}], "\[Alpha]"], "]"}], 
           "-", "1"}], ")"}]}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", 
        RowBox[{"0.5", 
         SubscriptBox["m", "2"]}]}], "}"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["vb", "1"], "=", 
   RowBox[{
    SubscriptBox["\[Alpha]", "1"], 
    RowBox[{"Exp", "[", 
     FractionBox[
      RowBox[{
       SubscriptBox["m", "1"], "-", 
       SubscriptBox["\[Alpha]", "1"]}], 
      SubscriptBox["\[Alpha]", "1"]], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["vb", "2"], "=", 
   RowBox[{
    SubscriptBox["\[Alpha]", "2"], 
    RowBox[{"Exp", "[", 
     FractionBox[
      RowBox[{
       SubscriptBox["m", "2"], "-", 
       SubscriptBox["\[Alpha]", "2"]}], 
      SubscriptBox["\[Alpha]", "2"]], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V1", "[", "s_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[Alpha]", "2"], "*", "s"}], ",", 
        SubscriptBox["vb", "2"]}], "]"}], "*", 
      FractionBox["1", "2"]}], ",", 
     RowBox[{
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[Alpha]", "2"], "*", "s"}], ",", 
        SubscriptBox["vb", "2"]}], "]"}], "*", 
      FractionBox["1", "2"]}], ",", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Alpha]", "1"], "*", "s"}], ",", 
       SubscriptBox["vb", "1"]}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V2", "[", "s_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[Alpha]", "2"], "*", "s"}], ",", 
        SubscriptBox["vb", "2"]}], "]"}], "*", 
      FractionBox["1", "2"]}], ",", 
     RowBox[{
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[Alpha]", "2"], "*", "s"}], ",", 
        SubscriptBox["vb", "2"]}], "]"}], "*", 
      FractionBox["1", "2"]}], ",", "0"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V3", "[", "s_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[Alpha]", "2"], "*", "s"}], ",", 
        SubscriptBox["vb", "2"]}], "]"}], "*", 
      FractionBox["1", "2"]}], ",", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Alpha]", "1"], "*", "s"}], ",", 
       SubscriptBox["vb", "1"]}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P1", "=", 
   RowBox[{"ParametricPlot3D", "[", 
    RowBox[{
     RowBox[{"V1", "[", "s", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "1", ",", 
       RowBox[{"Max", "[", 
        RowBox[{
         RowBox[{
          SubscriptBox["vb", "1"], "/", 
          SubscriptBox["\[Alpha]", "1"]}], ",", 
         RowBox[{
          SubscriptBox["vb", "2"], "/", 
          SubscriptBox["\[Alpha]", "2"]}]}], "]"}]}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", "Red"}], "}"}]}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"Axes", "->", "False"}], ",", 
     RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P11", "=", 
   RowBox[{"Graphics3D", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Blue", ",", 
       RowBox[{"Opacity", "[", "0.1", "]"}], ",", 
       RowBox[{"Polygon", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0.6", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.6", ",", "0.6", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.6", ",", "0", ",", "0"}], "}"}]}], "}"}], "]"}], ",", 
       "Black", ",", 
       RowBox[{"Opacity", "[", "0.1", "]"}], ",", 
       RowBox[{"Polygon", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1.2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0.6", ",", "1.2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0.6", ",", "0"}], "}"}]}], "}"}], "]"}], ",", 
       "Black", ",", 
       RowBox[{"Opacity", "[", "1", "]"}], ",", 
       RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", 
       RowBox[{"Arrowheads", "[", "0.03", "]"}], ",", 
       RowBox[{"Arrow", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.65", ",", "0", ",", "0"}], "}"}]}], "}"}], "]"}], ",", 
       RowBox[{"Arrow", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0.65", ",", "0"}], "}"}]}], "}"}], "]"}], ",", 
       RowBox[{"Arrowheads", "[", "0.06", "]"}], ",", 
       RowBox[{"Arrow", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1.3"}], "}"}]}], "}"}], "]"}]}], 
      "}"}], ",", 
     RowBox[{"Axes", "->", "True"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(v\), \(3\)]\)\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(v\), \(2\)]\)\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(v\), \(1\)]\)\>\""}], "}"}]}], ",", 
     RowBox[{"Ticks", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"0.5", 
            SubscriptBox["\[Alpha]", "2"]}], ",", 
           "\"\<\!\(\*SubscriptBox[\(\.bd\[Alpha]\), \({2, 3}\)]\)\>\""}], 
          "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"0.5", 
            SubscriptBox["\[Alpha]", "2"]}], ",", 
           "\"\<\!\(\*SubscriptBox[\(\.bd\[Alpha]\), \({2, 3}\)]\)\>\""}], 
          "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["\[Alpha]", "1"], ",", 
            "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(1\)]\)\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["vb", "1"], ",", 
            "\"\<\!\(\*SubscriptBox[\(\[Beta]\), \(1\)]\)\>\""}], "}"}]}], 
         "}"}]}], "}"}]}], ",", 
     RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
     RowBox[{"AxesOrigin", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], ",", 
     RowBox[{"BoxRatios", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1"}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P2", "=", 
   RowBox[{"Graphics3D", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"AbsolutePointSize", "[", "5", "]"}], ",", 
      RowBox[{"Point", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.5", 
          SubscriptBox["m", "2"]}], ",", 
         RowBox[{"0.5", 
          SubscriptBox["m", "2"]}], ",", 
         SubscriptBox["m", "1"]}], "}"}], "]"}], ",", 
      RowBox[{"Inset", "[", 
       RowBox[{"\"\<m\>\"", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"0.5", 
            SubscriptBox["m", "2"]}], "+", "0.04"}], ",", 
          RowBox[{
           RowBox[{"0.5", 
            SubscriptBox["m", "2"]}], "+", "0.04"}], ",", 
          RowBox[{
           SubscriptBox["m", "1"], "+", "0.05"}]}], "}"}]}], "]"}], ",", 
      "Red", ",", 
      RowBox[{"Point", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.5", 
          SubscriptBox["vb", "2"]}], ",", 
         RowBox[{"0.5", 
          SubscriptBox["vb", "2"]}], ",", 
         SubscriptBox["vb", "1"]}], "}"}], "]"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P3", "=", 
   RowBox[{"ParametricPlot3D", "[", 
    RowBox[{
     RowBox[{"V2", "[", "s", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "1", ",", 
       RowBox[{"Max", "[", 
        RowBox[{
         RowBox[{
          SubscriptBox["vb", "1"], "/", 
          SubscriptBox["\[Alpha]", "1"]}], ",", 
         RowBox[{
          SubscriptBox["vb", "2"], "/", 
          SubscriptBox["\[Alpha]", "2"]}]}], "]"}]}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"AbsoluteThickness", "[", "2.1", "]"}], ",", "Red", ",", 
        "Dotted"}], "]"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P4", "=", 
   RowBox[{"Graphics3D", "[", 
    RowBox[{"{", 
     RowBox[{"Black", ",", "Dashed", ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"V1", "[", "1", "]"}], ",", 
         RowBox[{"V2", "[", "1", "]"}]}], "}"}], "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"V1", "[", 
          RowBox[{
           SubscriptBox["vb", "2"], "/", 
           SubscriptBox["\[Alpha]", "2"]}], "]"}], ",", 
         RowBox[{"V2", "[", 
          RowBox[{
           SubscriptBox["vb", "2"], "/", 
           SubscriptBox["\[Alpha]", "2"]}], "]"}]}], "}"}], "]"}]}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P5", "=", 
   RowBox[{"ParametricPlot3D", "[", 
    RowBox[{
     RowBox[{"V3", "[", "s", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "1", ",", 
       RowBox[{"Max", "[", 
        RowBox[{
         RowBox[{
          SubscriptBox["vb", "1"], "/", 
          SubscriptBox["\[Alpha]", "1"]}], ",", 
         RowBox[{
          SubscriptBox["vb", "2"], "/", 
          SubscriptBox["\[Alpha]", "2"]}]}], "]"}]}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"AbsoluteThickness", "[", "2.1", "]"}], ",", "Red", ",", 
        "Dotted"}], "]"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P6", "=", 
   RowBox[{"Graphics3D", "[", 
    RowBox[{"{", 
     RowBox[{"Black", ",", "Dashed", ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"V1", "[", "1", "]"}], ",", 
         RowBox[{"V3", "[", "1", "]"}]}], "}"}], "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"V1", "[", 
          RowBox[{
           SubscriptBox["vb", "2"], "/", 
           SubscriptBox["\[Alpha]", "2"]}], "]"}], ",", 
         RowBox[{"V3", "[", 
          RowBox[{
           SubscriptBox["vb", "2"], "/", 
           SubscriptBox["\[Alpha]", "2"]}], "]"}]}], "}"}], "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"V1", "[", 
          RowBox[{
           SubscriptBox["vb", "1"], "/", 
           SubscriptBox["\[Alpha]", "1"]}], "]"}], ",", 
         RowBox[{"V3", "[", 
          RowBox[{
           SubscriptBox["vb", "1"], "/", 
           SubscriptBox["\[Alpha]", "1"]}], "]"}]}], "}"}], "]"}]}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{
  "P11", ",", "P1", ",", "P2", ",", "P3", ",", "P4", ",", "P5", ",", "P6", 
   ",", 
   RowBox[{"ImageSize", "\[Rule]", "350"}]}], "]"}], "\n", 
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Export", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<F_123.pdf\>\""}], 
     ",", 
     RowBox[{"Show", "[", 
      RowBox[{
      "P11", ",", "P1", ",", "P2", ",", "P3", ",", "P4", ",", "P5", ",", "P6",
        ",", 
       RowBox[{"ViewAngle", "\[Rule]", "0.2505090515979679`"}], ",", 
       RowBox[{"ViewCenter", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0.5`", ",", "0.5`", ",", "0.5`"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.5898878889638678`", ",", "0.5665942967701995`"}], 
           "}"}]}], "}"}]}], ",", 
       RowBox[{"ViewPoint", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"2.3797988084381423`", ",", 
          RowBox[{"-", "4.523171283745622`"}], ",", "2.048881322139952`"}], 
         "}"}]}], ",", 
       RowBox[{"ViewVertical", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.13488692047685266`"}], ",", "0.15485885893155352`", 
          ",", "0.9786849607992801`"}], "}"}]}]}], "]"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "350"}], ",", 
     RowBox[{"ImageResolution", "->", "600"}]}], "]"}], ";"}]}]}], "Input",
 CellChangeTimes->{{3.8584395632931347`*^9, 3.8584396122437863`*^9}, 
   3.8584396468752956`*^9, {3.8584397423299637`*^9, 3.858439758531674*^9}, {
   3.858440047442811*^9, 3.858440058327072*^9}, {3.8586879689974527`*^9, 
   3.8586881096985846`*^9}, {3.8586881795750093`*^9, 
   3.8586881847395315`*^9}, {3.8586882387035837`*^9, 
   3.8586882714549503`*^9}, {3.8586883603591785`*^9, 3.858688386873231*^9}, {
   3.8586886713115125`*^9, 3.858688699601827*^9}, {3.8586887307188115`*^9, 
   3.8586888676480465`*^9}, {3.858689387093178*^9, 3.8586894274169464`*^9}, {
   3.858689478845293*^9, 3.8586894833723097`*^9}, {3.8586896387252398`*^9, 
   3.8586897771033096`*^9}, {3.858689808682789*^9, 3.8586898221126547`*^9}, {
   3.8586898528696775`*^9, 3.8586898778122463`*^9}, {3.8586899900064545`*^9, 
   3.8586900602147765`*^9}, {3.8586900989856772`*^9, 
   3.8586901028928742`*^9}, {3.8586902779433126`*^9, 3.858690313151729*^9}, {
   3.8586903471741076`*^9, 3.858690442031733*^9}, {3.858690478355822*^9, 
   3.8586905539504004`*^9}, {3.8586906504582396`*^9, 3.858690662312972*^9}, {
   3.858690756079075*^9, 3.8586908133726144`*^9}, {3.858690843886188*^9, 
   3.85869091024724*^9}, {3.8586909492737265`*^9, 3.8586909765987906`*^9}, {
   3.858691051901616*^9, 3.858691175889965*^9}, {3.8586913342862*^9, 
   3.8586914353971133`*^9}, {3.858699651294408*^9, 3.8586996703816557`*^9}, {
   3.858700095594222*^9, 3.8587000961627183`*^9}, {3.85870017767229*^9, 
   3.8587001795883594`*^9}, {3.8587002744846697`*^9, 
   3.8587002797811747`*^9}, {3.8587003128361163`*^9, 3.858700335440777*^9}, {
   3.861469257379031*^9, 3.861469348785525*^9}, {3.861469386869547*^9, 
   3.8614694028545055`*^9}, {3.861469435344166*^9, 3.861469585710526*^9}, {
   3.861469697374903*^9, 3.8614697203959618`*^9}, {3.861469790536897*^9, 
   3.8614698363698606`*^9}, {3.861469868713968*^9, 3.8614698873618855`*^9}, {
   3.861470038056306*^9, 3.8614700511553183`*^9}, {3.861470223369566*^9, 
   3.8614702574616237`*^9}, {3.861470422735737*^9, 3.861470546982887*^9}, {
   3.861470593195924*^9, 3.861470627139947*^9}, {3.8614707092606106`*^9, 
   3.861470762463279*^9}, {3.861470804791155*^9, 3.861470828798933*^9}, {
   3.8614709355063024`*^9, 3.8614709693843145`*^9}, {3.8614710286553164`*^9, 
   3.8614710529634085`*^9}, {3.861471163628761*^9, 3.86147117819256*^9}, {
   3.8614712231168547`*^9, 3.861471380336591*^9}, {3.861471411114791*^9, 
   3.86147142078514*^9}, {3.861471460603631*^9, 3.861471519131899*^9}, {
   3.861471603585313*^9, 3.8614717838303585`*^9}, {3.8614719026286097`*^9, 
   3.8614719044453187`*^9}, {3.861579998020879*^9, 3.8615800000762353`*^9}, {
   3.8615801020578194`*^9, 3.8615801384983244`*^9}, {3.8615802507356195`*^9, 
   3.861580341541624*^9}, {3.8615803939048223`*^9, 3.861580409796358*^9}, {
   3.8615807005168962`*^9, 3.8615808009096627`*^9}, {3.861580952131251*^9, 
   3.8615809613425055`*^9}, {3.8615809915832844`*^9, 
   3.8615809918020315`*^9}, {3.8615811181818438`*^9, 
   3.8615811228423724`*^9}, {3.861581293049584*^9, 3.8615813783527203`*^9}, {
   3.86158148460771*^9, 3.8615814970484743`*^9}, {3.8615815607819777`*^9, 
   3.8615815749280667`*^9}, {3.8615816120223246`*^9, 
   3.8615816483909183`*^9}, {3.8615822003776827`*^9, 3.861582204175626*^9}, {
   3.861582235979673*^9, 3.8615823042137384`*^9}, {3.8615823447930365`*^9, 
   3.861582347225256*^9}, {3.8616398997749352`*^9, 3.861639902332041*^9}, {
   3.8617292101792755`*^9, 3.861729279579492*^9}, {3.861729335423478*^9, 
   3.8617293370493383`*^9}, {3.8617293904588575`*^9, 
   3.8617293930664177`*^9}, {3.8617294337767377`*^9, 
   3.8617294623394623`*^9}, {3.861729553160182*^9, 3.8617296003948774`*^9}, {
   3.861729639167843*^9, 3.8617296914791803`*^9}, {3.861729743539195*^9, 
   3.8617297606479073`*^9}, {3.8617298791511736`*^9, 
   3.8617299680258293`*^9}, {3.861730150343132*^9, 3.861730195089802*^9}, {
   3.861730235207818*^9, 3.861730554375548*^9}, {3.861730640415901*^9, 
   3.861730650819539*^9}, {3.8701892053876443`*^9, 3.870189209394885*^9}},
 EmphasizeSyntaxErrors->True,
 CellLabel->"In[2]:=",ExpressionUUID->"c2408954-02c6-4ff9-a6f2-7b1fc94ad42e"],

Cell[BoxData[
 Graphics3DBox[{{
    {RGBColor[0, 0, 1], Opacity[0.1], 
     Polygon3DBox[{{0, 0, 0}, {0, 0.6, 0}, {0.6, 0.6, 0}, {0.6, 0, 0}}]}, 
    {GrayLevel[0], Opacity[0.1], 
     Polygon3DBox[{{0, 0, 0}, {0, 0, 1.2}, {0, 0.6, 1.2}, {0, 0.6, 0}}]}, 
    {GrayLevel[0], AbsoluteThickness[1], Opacity[1], Arrowheads[0.03], 
     Arrow3DBox[{{0, 0, 0}, {0.65, 0, 0}}], 
     Arrow3DBox[{{0, 0, 0}, {0, 0.65, 0}}], 
     {Arrowheads[0.06], Arrow3DBox[{{0, 0, 0}, {0, 0, 1.3}}]}}}, {{{}, {}, 
     TagBox[
      {RGBColor[1, 0, 0], AbsoluteThickness[2], Line3DBox[CompressedData["
1:eJw90Gs0lAkYwPGZFcWU23YqdlIprUoX52yOXHrcpsvksjJDpSS2MrWZ2tHm
sqzUOZqELRsO2tS4ZVu7s1GnU41ZgyERJoxhmvclxvuOtlFtHbKsL/t8+J/f
9/+qGOHeo58xGIyAuUzmWpR84KyxRAb/G3jSoCuxV4K9SkGWV8nQHZYsK9Fq
JTi7bAyOrJWhvtL123e7KMHv5eza5jYZuvWjoOQfbyV871euLp6SoewLY/uC
jyiBsDB67txXjxqKRrpmK5WgbvdjPjeXo+KnOkXM1haojlIrnZrkaNO6F5XO
X7dC/MOOoxGRDegds6DMHXVtEP/tN9a/9CrQXwV/2Cgm2qG0Ya9DArcJPXOK
E51h0wkToQu9O7TNqH9dsv+4bxekbTsa5x3egq72cfrBNKob1h8Ql235uxV1
1xTI9VdVYO5gFnAvrQ0VfOIUuMhfwBoPRyP3/TP0zmGBYqWmB6JyzX87Ju5A
HVS8T1pWH5x02PWojdmJ3hbXXeKuU0N984OuDY86UV9laJWdbz9IWNnGoItd
6JLF91XS0xoon5Zen4JudFKSy5vMGgC3y17+ApYKtfF3Jc3rB+GIQHR7hUqF
cgSWjNRxLVS/n8yMzn6BZnZHJ9w01UEGe/RsbEQPml7uncz5goBE4yra+Hkv
6nfBdOTaHQJmohXHfIhetDRO2tPoT8Ly1TbX+6r60Cs2KVbOAyTsv1qzezJW
jc5Ezr6LiRuCtSVSM+2mfnRhzfGoDOYwWIfN4+4Z70dLb10WJf00DHmRJsCs
0KAN+9q6brFfQQUjzitJOID+uNRYV1P7CtShbHnKhkG08dzzgDy/ESgEt0Cf
j4OoRHdt/8HBEXibNi0OrNei1qyEB+GiUThxwjZ4OOklOk9tJXdm6EH0Ntve
K0CH/nw3N1hXqIegvLv3cxkEWu34NPPUl2OwMXzM3ekQgYYcdLTYeG8MePrw
+uK/CDTnRpRtF5eCCZ/UGlsFgdonrWfOD6Igp0hyQ9xIoGW8D2+8QihQBhlT
zikJ9CErp70qjALPWrF7WDuB6pOeXEo/SMGq84+lFv0ECuHs2c3xFLyxdyxL
MhLohKXGkHOVgisJu/KMEwSaQpdrGvMoWNcRn3H8HYEuaD7TOnWdgtjzj6L5
HwjUIdW88lgRBb163nLXaQLlGtxjtksoeFKbmT82n0QlygL161oKsoJfX4pY
QaK8dH5ToJqCI6I1069XkuiMwX3HnxoK3AojhRcdSbQigq1cqqVgiGzlS51I
dGrTcMsQOffnbIUjy4VEb2lPP0s0UEAXH34scyfRcY8rqrIZCuTy/M18DxLN
rxDyLJg05I+03zZ4kqiPbViP0IQG/81e4mVAonmUXZ/HAhrseKLpGh8S9eb/
G1FqQcObxGohx49E9XJCbbqIhqKGZeHfcUh0W2GlptOGhtP6kNYFO0l0yCQr
0m0xDZyFmV43d5FoljB+sHgJDWxX2e9buST61UDoIaYdDU9LzBT8PSTqMarb
UmtPw3/G2zTm
        "]], Line3DBox[CompressedData["
1:eJxTTMoPSmViYGAQAWJmIF4qdjbwts9Dexhde/uusY/8K3t08dud9xOmK2GK
t3499PCPCqa47Iaf70O8McW3Zhn8W1OIKb7C4Pd7j52Y4nO/HX34hOE1hriI
WyWfXy+muOpcgYOzVd9giO+bmiR3cDOm+MepMxhP+77FEN8U+UaX7Smm+K99
v1gki95hiN/VfpsowP0eQ9zdalbm/ZmY4vJtRnffC33AEH/xqdPjURymeOkG
u84DSzHFv1evWeR3FlO8wl1qz50vH+wBAbD+tA==
        "]]},
      Annotation[#, "Charting`Private`Tag$16894#1"]& ], {}}, {}}, 
   {AbsolutePointSize[5], Point3DBox[{0.3, 0.3, 0.5}], 
    Inset3DBox["\<\"m\"\>", {0.33999999999999997`, 0.33999999999999997`, 
     0.55}], 
    {RGBColor[1, 0, 0], 
     Point3DBox[{0.5406319234541185, 0.5406319234541185, 
      1.0597808395311124`}]}}, {{{}, {}, 
     TagBox[
      {RGBColor[1, 0, 0], AbsoluteThickness[2.1], Dashing[{0, Small}], 
       Line3DBox[CompressedData["
1:eJw90E1IEwAYxvGZMVgWWN3EJlZKtIxO0ofyyBKqqQOttnIklk3UIg9mZIGH
CGrFkBAhcERUE4kKpChC2JZD+7CWtpqznE2CiqhYIoQilYf+vvDwg//xzT3S
XOVeYjAYLAtLX9iKM9WtKV9AaPh/WdHwlL83IKRv2FRgdz0ICOnWyb/5Q8MB
If2U1R/vngsI6cllqR27DgSF9Pgra9prU0hIv10Tf5o3GBLSTzyOuJ2uAeFi
P34081osLKRfH6gyn7QNCum/KpcXRxJDQnr7NndDseOZkL6x2nNry8/nQrrJ
bCy93z4spK/fvjZlm3kppNd0mO7WeyJC+jHz7v7htBEhPTj0aNTSPyKk38zw
pirOjwrp/vm+rjm9EdILLxXtbMyICumHG1tu5ESjwsX/z8xeqPW+FdLPZX9u
rXO+E9JPp3K/pVbHhPQ/teH6kmRMSF+zbmXXWO+YkH7wyr09s3VxIT3f12dM
bB4X0jP3LrWVfR8X0jtd6UrreS+k9xgaitqaPwjp8crs0FnLhJB+VYXlJb8n
hPTp9nlPeTAhpDc1rbJ/apsU0lumvVlFpR+F9IrOOw87DEkhvcDxdWveoaSQ
vu+LI9j9JCmkX7b/uOjMmRLSX/iM4f1lU0L6P9GlUyk=
        "]], Line3DBox[CompressedData["
1:eJxTTMoPSmViYGDgB2JmIF4qdjbwts9DexjNAAWj4tQVBwC+dX1+
        "]]},
      Annotation[#, "Charting`Private`Tag$16996#1"]& ], {}}, {}}, 
   {GrayLevel[0], Dashing[{Small, Small}], 
    Line3DBox[{{0.1195821916436115, 0.1195821916436115, 
      0.18049964000659763`}, {0.1195821916436115, 0.1195821916436115, 0}}], 
    Line3DBox[{{0.5406319234541185, 0.5406319234541185, 0.8160401328850884}, {
      0.5406319234541185, 0.5406319234541185, 0}}]}, {{{}, {}, 
     TagBox[
      {RGBColor[1, 0, 0], AbsoluteThickness[2.1], Dashing[{0, Small}], 
       Line3DBox[CompressedData["
1:eJxN0n0w1HkcB/DdE2Gdp2sqblNIh0hmjpGHPp7T5uFkPRTJw5GtCx2ucJzU
DJun5DwMujw/dJ27vahp1NqzWA8R1sNatv39OA9ZrlVdDRnu/rnv994z739e
f77nrR8RdzrqEwqF4vxvFSg4n6acTZJXcsHzkkxaqSuA/1xXyCfrm7jgrk7T
SDDEbmxm7h3cygUnjunxk2bYnV9uH+oZ4ILVB1bl3w7Yv3OuF1VscIF+YynI
Oxw7oSq3OxHUAbLy+ZHtRuyiQWfqCxUesPul/AirXuT3Q0UCo24edJuMNRp/
1Yc89slQVGBwJzQreWW5tw1g/+ZrzZ8m+PAz6zct/tog8qrO03qJjG64ctkt
LFNrGPmar5rDkKQHXNpSXFacRpCnH4uKcQjoBUNHo+8VQ0eRm55l1x39qw9s
xKW8xUIhchU9JdeH6QPA+uhWasYbQ37Q1kDOePccms+z+AfE48hDC1R+iWYP
gZ6Q+VFCm0R+Sc+jfYA6DDXstmyGiQh5R8/jkcPtw+Ak8G3ScZpCXkvLk3vd
HIHdux4JOfFi5PWbnOINGIX12gLmes40cutb9i4smhC0XCxJlY4Z5OGshJr9
QiG4sdQpaSsSvP+79aywvDHIGg1LvKcoRZ5JX0iKDByHjHqHFLfPCeTX5PrL
8s8mwPmG4vydZuxbYfxoR2ICqmI4410uJPJ9hlrFk02TkKuVqmE8jf1MYcvJ
9UgRbAVvv42ImUV+qJKjJDkyBWotF0IzqXPINf12ME6tTEFV9a2E5NvYi4IV
gNoghs6ggZFq+p/IGygx9slx0/DDHnlbSyt2kS+dl3p4BrquvnAtcp5HXgbW
no4fZqBWeudMyAz2N+mbbM8OCWjSEh8HJCwgv3hR23su+SXsEGnwjCmLyBPe
5Onau0rhxwcF3tIy7F5FDx4VUAi4b9CfdfmLJeTmAUs2RucI8AkxUDV/iJ25
GNBR8QcB+XdDtUcYr/CfHdNatPkE6CabUnd6Yc8vr73L7iKgjvn+tb0PdoGX
PPWqgIAntPzBJj/sdq1sG79BAhaTn2VnhGDXv/6UozpFAATQty1isb/WNahL
lhOwpi6W5Rdiz030KJKvEZC6XC/uKsJuMhSbeeEtAco9V/o2irFHXm8P839P
gF6aSmN0OfaJReY+y00CGDKbiOO12J+1ZpUs7SShVlAqWm3FnuO9mh24nwRm
hn+3pwh7eMLBzdUDJGzJbNx/F2O3LguOu2lAQkMgXbBHgn2W7PPnGJGwcWSu
d5b83z5JDQY0MxKqJfHPr8mwL1ecf8q1IWHFNldYt4Wdxyux8LcloaQhjqlK
XUZeMj9YI7MjwVHbbzxOAbuLhT17L5BQ9Epn0lYZe3nn3oBv3Ug4VtYoHtbC
Hr/o06d8goRZhZxg613Y3dSy7O95kJATFztTsRs73ZL7qxWDhC+nfc9RdbD3
Vyrx/U+RYLsgPdqquwz/AEd2FQ4=
        "]], Line3DBox[CompressedData["
1:eJxTTMoPSmViYGAQAWJmBgRYKnY28LbPQ/va23eNfeRf2aOL3+68nzBdCVO8
9euhh39UMMVlN/x8H+KNKb41y+DfmkJM8RUGv9977MQUn/vt6MMnDK8xxEXc
Kvn8ejHFVecKHJyt+gZDfN/UJLmDmzHFP06dwXja9y2G+KbIN7psTzHFf+37
xSJZ9A5D/K7220QB7vcY4u5WszLvz8QUl28zuvte6AOG+ItPnR6P4jDFSzfY
dR5Yiin+vXrNIr+zmOIV7lJ77nz5YA8A6bmsNA==
        "]]},
      Annotation[#, "Charting`Private`Tag$17019#1"]& ], {}}, {}}, 
   {GrayLevel[0], Dashing[{Small, Small}], 
    Line3DBox[{{0.1195821916436115, 0.1195821916436115, 
      0.18049964000659763`}, {0, 0.1195821916436115, 0.18049964000659763`}}], 
    Line3DBox[{{0.5406319234541185, 0.5406319234541185, 0.8160401328850884}, {
      0, 0.5406319234541185, 0.8160401328850884}}], 
    Line3DBox[{{0.5406319234541185, 0.5406319234541185, 
      1.0597808395311124`}, {0, 0.5406319234541185, 1.0597808395311124`}}]}},
  Axes->True,
  AxesLabel->{
    FormBox[
    "\"\\!\\(\\*SubscriptBox[\\(v\\), \\(3\\)]\\)\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*SubscriptBox[\\(v\\), \\(2\\)]\\)\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*SubscriptBox[\\(v\\), \\(1\\)]\\)\"", TraditionalForm]},
  AxesOrigin->{0, 0, 0},
  BaseStyle->{FontFamily -> "Times New Roman", FontSize -> 14, 
    GrayLevel[0], 
    AbsoluteThickness[1]},
  BoxRatios->{1, 1, 1},
  Boxed->False,
  ImageSize->350,
  Ticks->{{{0.1195821916436115, 
      FormBox[
      "\"\\!\\(\\*SubscriptBox[\\(\.bd\[Alpha]\\), \\({2, 3}\\)]\\)\"", 
       TraditionalForm]}}, {{0.1195821916436115, 
      FormBox[
      "\"\\!\\(\\*SubscriptBox[\\(\.bd\[Alpha]\\), \\({2, 3}\\)]\\)\"", 
       TraditionalForm]}}, {{0.18049964000659763`, 
      FormBox[
      "\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(1\\)]\\)\"", 
       TraditionalForm]}, {1.0597808395311124`, 
      FormBox[
      "\"\\!\\(\\*SubscriptBox[\\(\[Beta]\\), \\(1\\)]\\)\"", 
       TraditionalForm]}}},
  ViewAngle->0.2505090515979679,
  ViewCenter->{{0.5, 0.5, 0.5}, {0.5898878889638678, 0.5665942967701995}},
  ViewPoint->{2.3797988084381423`, -4.523171283745622, 2.048881322139952},
  ViewVertical->{-0.13488692047685266`, 0.15485885893155352`, 
   0.9786849607992801}]], "Output",
 CellChangeTimes->{
  3.8614700519868054`*^9, 3.8614702588312263`*^9, 3.861470428439847*^9, {
   3.8614704884780335`*^9, 3.8614704936132746`*^9}, {3.861470530802354*^9, 
   3.8614705477461147`*^9}, {3.8614705943523455`*^9, 3.861470627553324*^9}, {
   3.861470755758814*^9, 3.861470763312541*^9}, {3.861470806434086*^9, 
   3.8614708306458015`*^9}, {3.861470950355706*^9, 3.861470970643622*^9}, {
   3.8614710331214824`*^9, 3.861471053564088*^9}, {3.861471174230482*^9, 
   3.8614711787669277`*^9}, {3.8614712264132557`*^9, 3.861471321210104*^9}, 
   3.8614713816239033`*^9, {3.8614714165742226`*^9, 3.861471421176252*^9}, {
   3.861471461610757*^9, 3.8614715197092805`*^9}, 3.861471611380891*^9, {
   3.861471644316328*^9, 3.8614717083322506`*^9}, {3.861471738436366*^9, 
   3.861471784644958*^9}, {3.8614719051809235`*^9, 3.861471927388204*^9}, 
   3.861580161385417*^9, 3.861580311338577*^9, 3.861580344504347*^9, {
   3.861580401232605*^9, 3.8615804103640957`*^9}, {3.8615807018139467`*^9, 
   3.8615808028580246`*^9}, {3.8615809545669837`*^9, 3.861580962629074*^9}, 
   3.861580992880087*^9, 3.8615810908035603`*^9, 3.8615811232798405`*^9, 
   3.8615812958122387`*^9, 3.861581326630312*^9, {3.861581379321416*^9, 
   3.861581392466363*^9}, 3.861581498548386*^9, {3.8615815938597174`*^9, 
   3.861581648862438*^9}, {3.861582226696846*^9, 3.8615822740962534`*^9}, 
   3.861582304791815*^9, {3.861582348077213*^9, 3.861582360851495*^9}, 
   3.8616398120257015`*^9, 3.8616399030944567`*^9, 3.861640925823671*^9, 
   3.861641023630612*^9, 3.861729249898795*^9, 3.861729280130344*^9, 
   3.8617293383854074`*^9, 3.8617293977815065`*^9, {3.861729438895629*^9, 
   3.861729462889502*^9}, 3.8617295764699464`*^9, {3.8617296401377416`*^9, 
   3.861729691940317*^9}, {3.8617297510400257`*^9, 3.8617297616560616`*^9}, {
   3.8617298827038794`*^9, 3.8617299690570364`*^9}, {3.8617301645981674`*^9, 
   3.861730196430728*^9}, {3.8617302438129187`*^9, 3.861730303508971*^9}, {
   3.8617303405815296`*^9, 3.8617305199633417`*^9}, 3.861730555161208*^9, 
   3.861730651446124*^9, 3.870189231716016*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"29a9db76-4d51-4b9c-91d6-7ff13ef34203"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"P12", "=", 
   RowBox[{"Graphics3D", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Blue", ",", 
       RowBox[{"Opacity", "[", "0.1", "]"}], ",", 
       RowBox[{"Polygon", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1.2", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1.2", ",", "1.2", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1.2", ",", "0", ",", "0"}], "}"}]}], "}"}], "]"}], ",", 
       "Black", ",", 
       RowBox[{"Opacity", "[", "0.1", "]"}], ",", 
       RowBox[{"Polygon", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1.2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1.2", ",", "1.2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1.2", ",", "0"}], "}"}]}], "}"}], "]"}], ",", 
       "Black", ",", 
       RowBox[{"Opacity", "[", "1", "]"}], ",", 
       RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", 
       RowBox[{"Arrowheads", "[", "0.03", "]"}], ",", 
       RowBox[{"Arrow", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1.3", ",", "0", ",", "0"}], "}"}]}], "}"}], "]"}], ",", 
       RowBox[{"Arrow", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1.3", ",", "0"}], "}"}]}], "}"}], "]"}], ",", 
       RowBox[{"Arrow", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1.3"}], "}"}]}], "}"}], "]"}]}], 
      "}"}], ",", 
     RowBox[{"Axes", "->", "True"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(v\), \(3\)]\)\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(v\), \(2\)]\)\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(v\), \(1\)]\)\>\""}], "}"}]}], ",", 
     RowBox[{"Ticks", "\[Rule]", "None"}], ",", 
     RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
     RowBox[{"AxesOrigin", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], ",", 
     RowBox[{"BoxRatios", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1"}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P21", "=", 
   RowBox[{"Graphics3D", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"AbsolutePointSize", "[", "5", "]"}], ",", 
      RowBox[{"Point", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.5", 
          SubscriptBox["m", "2"]}], ",", 
         RowBox[{"0.5", 
          SubscriptBox["m", "2"]}], ",", 
         SubscriptBox["m", "1"]}], "}"}], "]"}], ",", 
      RowBox[{"Inset", "[", 
       RowBox[{"\"\<m\>\"", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"0.5", 
            SubscriptBox["m", "2"]}], "+", "0.04"}], ",", 
          RowBox[{
           RowBox[{"0.5", 
            SubscriptBox["m", "2"]}], "+", "0.04"}], ",", 
          RowBox[{
           SubscriptBox["m", "1"], "+", "0.05"}]}], "}"}]}], "]"}], ",", 
      "Red", ",", 
      RowBox[{"Point", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"0.5", 
            SubscriptBox["vb", "2"]}], ",", 
           RowBox[{"0.5", 
            SubscriptBox["vb", "2"]}], ",", 
           SubscriptBox["vb", "1"]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["vb", "2"], ",", "0", ",", 
           SubscriptBox["vb", "1"]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           SubscriptBox["vb", "2"], ",", 
           SubscriptBox["vb", "1"]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"0.5", 
            SubscriptBox["vb", "2"]}], ",", 
           RowBox[{"0.5", 
            SubscriptBox["vb", "2"]}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["vb", "2"], ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           SubscriptBox["vb", "2"], ",", "0"}], "}"}]}], "}"}], "]"}]}], 
     "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P31", "=", 
   RowBox[{"Graphics3D", "[", 
    RowBox[{"{", 
     RowBox[{"Black", ",", "Dashed", ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["vb", "2"], ",", "0", ",", 
           SubscriptBox["vb", "1"]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           SubscriptBox["vb", "2"], ",", 
           SubscriptBox["vb", "1"]}], "}"}]}], "}"}], "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["vb", "2"], ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           SubscriptBox["vb", "2"], ",", "0"}], "}"}]}], "}"}], "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["vb", "2"], ",", "0", ",", 
           SubscriptBox["vb", "1"]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["vb", "2"], ",", "0", ",", "0"}], "}"}]}], "}"}], 
       "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", 
           SubscriptBox["vb", "2"], ",", 
           SubscriptBox["vb", "1"]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           SubscriptBox["vb", "2"], ",", "0"}], "}"}]}], "}"}], "]"}]}], 
     "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"P12", ",", "P21", ",", "P1", ",", "P3", ",", "P4", ",", "P31"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"(*", 
  RowBox[{"Export", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<F3-1.pdf\>\""}], ",", 
    RowBox[{"Show", "[", 
     RowBox[{
     "P12", ",", "P21", ",", "P1", ",", "P3", ",", "P4", ",", "P31", ",", 
      RowBox[{"ImageSize", "\[Rule]", "300"}], ",", 
      RowBox[{"ViewAngle", "\[Rule]", "0.2505090515979679`"}], ",", 
      RowBox[{"ViewCenter", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0.5`", ",", "0.5`", ",", "0.5`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.5898878889638678`", ",", "0.5665942967701995`"}], 
          "}"}]}], "}"}]}], ",", 
      RowBox[{"ViewPoint", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"2.3797988084381423`", ",", 
         RowBox[{"-", "4.523171283745622`"}], ",", "2.048881322139952`"}], 
        "}"}]}], ",", 
      RowBox[{"ViewVertical", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.13488692047685266`"}], ",", "0.15485885893155352`", 
         ",", "0.9786849607992801`"}], "}"}]}]}], "]"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8616409398533916`*^9, 3.8616410192249837`*^9}, {
  3.8616410545517797`*^9, 3.861641294937544*^9}, {3.861641345577569*^9, 
  3.8616413650683336`*^9}, {3.8617305978674498`*^9, 3.861730598103232*^9}, {
  3.8617306587950087`*^9, 3.8617306616670966`*^9}, {3.870189212926545*^9, 
  3.870189213000589*^9}},
 EmphasizeSyntaxErrors->True,
 CellLabel->"In[18]:=",ExpressionUUID->"83946fc7-4c4d-40d2-9e73-d3cb8c3b8e17"],

Cell[BoxData[
 Graphics3DBox[{{
    {RGBColor[0, 0, 1], Opacity[0.1], 
     Polygon3DBox[{{0, 0, 0}, {0, 1.2, 0}, {1.2, 1.2, 0}, {1.2, 0, 0}}]}, 
    {GrayLevel[0], Opacity[0.1], 
     Polygon3DBox[{{0, 0, 0}, {0, 0, 1.2}, {0, 1.2, 1.2}, {0, 1.2, 0}}]}, 
    {GrayLevel[0], AbsoluteThickness[1], Opacity[1], Arrowheads[0.03], 
     Arrow3DBox[{{0, 0, 0}, {1.3, 0, 0}}], 
     Arrow3DBox[{{0, 0, 0}, {0, 1.3, 0}}], 
     Arrow3DBox[{{0, 0, 0}, {0, 0, 1.3}}]}}, 
   {AbsolutePointSize[5], Point3DBox[{0.3, 0.3, 0.5}], 
    Inset3DBox["\<\"m\"\>", {0.33999999999999997`, 0.33999999999999997`, 
     0.55}], 
    {RGBColor[1, 0, 0], 
     Point3DBox[{{0.5406319234541185, 0.5406319234541185, 
       1.0597808395311124`}, {1.081263846908237, 0, 1.0597808395311124`}, {
       0, 1.081263846908237, 1.0597808395311124`}, {
       0.5406319234541185, 0.5406319234541185, 0}, {
       1.081263846908237, 0, 0}, {0, 1.081263846908237, 0}}]}}, {{{}, {}, 
     TagBox[
      {RGBColor[1, 0, 0], AbsoluteThickness[2], Line3DBox[CompressedData["
1:eJw90Gs0lAkYwPGZFcWU23YqdlIprUoX52yOXHrcpsvksjJDpSS2MrWZ2tHm
sqzUOZqELRsO2tS4ZVu7s1GnU41ZgyERJoxhmvclxvuOtlFtHbKsL/t8+J/f
9/+qGOHeo58xGIyAuUzmWpR84KyxRAb/G3jSoCuxV4K9SkGWV8nQHZYsK9Fq
JTi7bAyOrJWhvtL123e7KMHv5eza5jYZuvWjoOQfbyV871euLp6SoewLY/uC
jyiBsDB67txXjxqKRrpmK5WgbvdjPjeXo+KnOkXM1haojlIrnZrkaNO6F5XO
X7dC/MOOoxGRDegds6DMHXVtEP/tN9a/9CrQXwV/2Cgm2qG0Ya9DArcJPXOK
E51h0wkToQu9O7TNqH9dsv+4bxekbTsa5x3egq72cfrBNKob1h8Ql235uxV1
1xTI9VdVYO5gFnAvrQ0VfOIUuMhfwBoPRyP3/TP0zmGBYqWmB6JyzX87Ju5A
HVS8T1pWH5x02PWojdmJ3hbXXeKuU0N984OuDY86UV9laJWdbz9IWNnGoItd
6JLF91XS0xoon5Zen4JudFKSy5vMGgC3y17+ApYKtfF3Jc3rB+GIQHR7hUqF
cgSWjNRxLVS/n8yMzn6BZnZHJ9w01UEGe/RsbEQPml7uncz5goBE4yra+Hkv
6nfBdOTaHQJmohXHfIhetDRO2tPoT8Ly1TbX+6r60Cs2KVbOAyTsv1qzezJW
jc5Ezr6LiRuCtSVSM+2mfnRhzfGoDOYwWIfN4+4Z70dLb10WJf00DHmRJsCs
0KAN+9q6brFfQQUjzitJOID+uNRYV1P7CtShbHnKhkG08dzzgDy/ESgEt0Cf
j4OoRHdt/8HBEXibNi0OrNei1qyEB+GiUThxwjZ4OOklOk9tJXdm6EH0Ntve
K0CH/nw3N1hXqIegvLv3cxkEWu34NPPUl2OwMXzM3ekQgYYcdLTYeG8MePrw
+uK/CDTnRpRtF5eCCZ/UGlsFgdonrWfOD6Igp0hyQ9xIoGW8D2+8QihQBhlT
zikJ9CErp70qjALPWrF7WDuB6pOeXEo/SMGq84+lFv0ECuHs2c3xFLyxdyxL
MhLohKXGkHOVgisJu/KMEwSaQpdrGvMoWNcRn3H8HYEuaD7TOnWdgtjzj6L5
HwjUIdW88lgRBb163nLXaQLlGtxjtksoeFKbmT82n0QlygL161oKsoJfX4pY
QaK8dH5ToJqCI6I1069XkuiMwX3HnxoK3AojhRcdSbQigq1cqqVgiGzlS51I
dGrTcMsQOffnbIUjy4VEb2lPP0s0UEAXH34scyfRcY8rqrIZCuTy/M18DxLN
rxDyLJg05I+03zZ4kqiPbViP0IQG/81e4mVAonmUXZ/HAhrseKLpGh8S9eb/
G1FqQcObxGohx49E9XJCbbqIhqKGZeHfcUh0W2GlptOGhtP6kNYFO0l0yCQr
0m0xDZyFmV43d5FoljB+sHgJDWxX2e9buST61UDoIaYdDU9LzBT8PSTqMarb
UmtPw3/G2zTm
        "]], Line3DBox[CompressedData["
1:eJxTTMoPSmViYGAQAWJmIF4qdjbwts9Dexhde/uusY/8K3t08dud9xOmK2GK
t3499PCPCqa47Iaf70O8McW3Zhn8W1OIKb7C4Pd7j52Y4nO/HX34hOE1hriI
WyWfXy+muOpcgYOzVd9giO+bmiR3cDOm+MepMxhP+77FEN8U+UaX7Smm+K99
v1gki95hiN/VfpsowP0eQ9zdalbm/ZmY4vJtRnffC33AEH/xqdPjURymeOkG
u84DSzHFv1evWeR3FlO8wl1qz50vH+wBAbD+tA==
        "]]},
      Annotation[#, "Charting`Private`Tag$16894#1"]& ], {}}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[1, 0, 0], AbsoluteThickness[2.1], Dashing[{0, Small}], 
       Line3DBox[CompressedData["
1:eJw90E1IEwAYxvGZMVgWWN3EJlZKtIxO0ofyyBKqqQOttnIklk3UIg9mZIGH
CGrFkBAhcERUE4kKpChC2JZD+7CWtpqznE2CiqhYIoQilYf+vvDwg//xzT3S
XOVeYjAYLAtLX9iKM9WtKV9AaPh/WdHwlL83IKRv2FRgdz0ICOnWyb/5Q8MB
If2U1R/vngsI6cllqR27DgSF9Pgra9prU0hIv10Tf5o3GBLSTzyOuJ2uAeFi
P34081osLKRfH6gyn7QNCum/KpcXRxJDQnr7NndDseOZkL6x2nNry8/nQrrJ
bCy93z4spK/fvjZlm3kppNd0mO7WeyJC+jHz7v7htBEhPTj0aNTSPyKk38zw
pirOjwrp/vm+rjm9EdILLxXtbMyICumHG1tu5ESjwsX/z8xeqPW+FdLPZX9u
rXO+E9JPp3K/pVbHhPQ/teH6kmRMSF+zbmXXWO+YkH7wyr09s3VxIT3f12dM
bB4X0jP3LrWVfR8X0jtd6UrreS+k9xgaitqaPwjp8crs0FnLhJB+VYXlJb8n
hPTp9nlPeTAhpDc1rbJ/apsU0lumvVlFpR+F9IrOOw87DEkhvcDxdWveoaSQ
vu+LI9j9JCmkX7b/uOjMmRLSX/iM4f1lU0L6P9GlUyk=
        "]], Line3DBox[CompressedData["
1:eJxTTMoPSmViYGDgB2JmIF4qdjbwts9DexjNAAWj4tQVBwC+dX1+
        "]]},
      Annotation[#, "Charting`Private`Tag$16996#1"]& ], {}}, {}}, 
   {GrayLevel[0], Dashing[{Small, Small}], 
    Line3DBox[{{0.1195821916436115, 0.1195821916436115, 
      0.18049964000659763`}, {0.1195821916436115, 0.1195821916436115, 0}}], 
    Line3DBox[{{0.5406319234541185, 0.5406319234541185, 0.8160401328850884}, {
      0.5406319234541185, 0.5406319234541185, 0}}]}, 
   {GrayLevel[0], Dashing[{Small, Small}], 
    Line3DBox[{{1.081263846908237, 0, 1.0597808395311124`}, {
      0, 1.081263846908237, 1.0597808395311124`}}], 
    Line3DBox[{{1.081263846908237, 0, 0}, {0, 1.081263846908237, 0}}], 
    Line3DBox[{{1.081263846908237, 0, 1.0597808395311124`}, {
      1.081263846908237, 0, 0}}], 
    Line3DBox[{{0, 1.081263846908237, 1.0597808395311124`}, {
      0, 1.081263846908237, 0}}]}},
  Axes->True,
  AxesLabel->{
    FormBox[
    "\"\\!\\(\\*SubscriptBox[\\(v\\), \\(3\\)]\\)\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*SubscriptBox[\\(v\\), \\(2\\)]\\)\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*SubscriptBox[\\(v\\), \\(1\\)]\\)\"", TraditionalForm]},
  AxesOrigin->{0, 0, 0},
  BaseStyle->{FontFamily -> "Times New Roman", FontSize -> 14, 
    GrayLevel[0], 
    AbsoluteThickness[1]},
  BoxRatios->{1, 1, 1},
  Boxed->False,
  ImageSize->{373.2311295754407, 411.60806094565555`},
  Ticks->None,
  ViewPoint->{1.2669195468321228`, -2.716135401380069, 1.5708352374531906`},
  ViewVertical->{0.04223228288968428, -0.1449347508853105, 
   0.9885395046571174}]], "Output",
 CellChangeTimes->{{3.8616409907079673`*^9, 3.8616410261158943`*^9}, 
   3.861641058184167*^9, {3.861641120236144*^9, 3.861641124740588*^9}, 
   3.861641158311551*^9, {3.8616412265053635`*^9, 3.861641229330919*^9}, 
   3.8616412596749225`*^9, 3.861641295392051*^9, 3.8616413664577637`*^9, 
   3.8617305993026667`*^9, 3.86173066207932*^9, 3.8701892350822744`*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"67aa4220-1bd2-4f46-9ac4-37410dd21275"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetOptions", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "Plot", ",", "ParametricPlot", ",", "Graphics", ",", "Graphics3D", ",", 
      "Plot3D", ",", "ParametricPlot3D"}], "}"}], ",", 
    RowBox[{"BaseStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}], ",", 
       RowBox[{"FontSize", "\[Rule]", "16"}], ",", "Black", ",", 
       RowBox[{"AbsoluteThickness", "[", "1", "]"}]}], "}"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["m", "1"], "=", "0.5"}], ";", 
  RowBox[{
   SubscriptBox["m", "2"], "=", "0.6"}], ";", 
  RowBox[{
   SubscriptBox["r", "1"], "=", "0.1"}], ";", 
  RowBox[{
   SubscriptBox["r", "2"], "=", "0.1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Alpha]", "1"], "=", 
   RowBox[{
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["r", "1"], "+", 
        RowBox[{
         SubscriptBox["m", "1"], "^", "2"}]}], "\[Equal]", 
       RowBox[{
        RowBox[{"\[Alpha]", "^", "2"}], "+", 
        RowBox[{"2", 
         RowBox[{"\[Alpha]", "^", "2"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Exp", "[", 
            FractionBox[
             RowBox[{
              SubscriptBox["m", "1"], "-", "\[Alpha]"}], "\[Alpha]"], "]"}], 
           "-", "1"}], ")"}]}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", 
        RowBox[{"0.5", 
         SubscriptBox["m", "1"]}]}], "}"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Alpha]", "2"], "=", 
   RowBox[{
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["r", "2"], "+", 
        RowBox[{
         SubscriptBox["m", "2"], "^", "2"}]}], "\[Equal]", 
       RowBox[{
        RowBox[{"\[Alpha]", "^", "2"}], "+", 
        RowBox[{"2", 
         RowBox[{"\[Alpha]", "^", "2"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Exp", "[", 
            FractionBox[
             RowBox[{
              SubscriptBox["m", "2"], "-", "\[Alpha]"}], "\[Alpha]"], "]"}], 
           "-", "1"}], ")"}]}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", 
        RowBox[{"0.5", 
         SubscriptBox["m", "2"]}]}], "}"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V1", "[", "s_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[Alpha]", "2"], "*", "s"}], ",", 
        SubscriptBox["vb", "2"]}], "]"}], "*", 
      FractionBox["1", "2"]}], ",", 
     RowBox[{
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[Alpha]", "2"], "*", "s"}], ",", 
        SubscriptBox["vb", "2"]}], "]"}], "*", 
      FractionBox["1", "2"]}], ",", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Alpha]", "1"], "*", "s"}], ",", 
       SubscriptBox["vb", "1"]}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P1", "=", 
   RowBox[{"ParametricPlot3D", "[", 
    RowBox[{
     RowBox[{"V1", "[", "s", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "1", ",", 
       RowBox[{"Max", "[", 
        RowBox[{
         RowBox[{
          SubscriptBox["vb", "1"], "/", 
          SubscriptBox["\[Alpha]", "1"]}], ",", 
         RowBox[{
          SubscriptBox["vb", "2"], "/", 
          SubscriptBox["\[Alpha]", "2"]}]}], "]"}]}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", "Dashed", ",", 
        "Black"}], "}"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"Axes", "->", "False"}], ",", 
     RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["m", "1"], "=", "0.45"}], ";", 
  RowBox[{
   SubscriptBox["m", "2"], "=", "0.6"}], ";", 
  RowBox[{
   SubscriptBox["r", "1"], "=", "0.09"}], ";", 
  RowBox[{
   SubscriptBox["r", "2"], "=", "0.1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["t\[Alpha]", "1"], "=", 
   RowBox[{
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["r", "1"], "+", 
        RowBox[{
         SubscriptBox["m", "1"], "^", "2"}]}], "\[Equal]", 
       RowBox[{
        RowBox[{"\[Alpha]", "^", "2"}], "+", 
        RowBox[{"2", 
         RowBox[{"\[Alpha]", "^", "2"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Exp", "[", 
            FractionBox[
             RowBox[{
              SubscriptBox["m", "1"], "-", "\[Alpha]"}], "\[Alpha]"], "]"}], 
           "-", "1"}], ")"}]}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", 
        RowBox[{"0.5", 
         SubscriptBox["m", "1"]}]}], "}"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Alpha]", "2"], "=", 
   RowBox[{
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["r", "2"], "+", 
        RowBox[{
         SubscriptBox["m", "2"], "^", "2"}]}], "\[Equal]", 
       RowBox[{
        RowBox[{"\[Alpha]", "^", "2"}], "+", 
        RowBox[{"2", 
         RowBox[{"\[Alpha]", "^", "2"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Exp", "[", 
            FractionBox[
             RowBox[{
              SubscriptBox["m", "2"], "-", "\[Alpha]"}], "\[Alpha]"], "]"}], 
           "-", "1"}], ")"}]}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", 
        RowBox[{"0.5", 
         SubscriptBox["m", "2"]}]}], "}"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["vb", "1"], "=", 
   RowBox[{
    SubscriptBox["t\[Alpha]", "1"], 
    RowBox[{"Exp", "[", 
     FractionBox[
      RowBox[{
       SubscriptBox["m", "1"], "-", 
       SubscriptBox["t\[Alpha]", "1"]}], 
      SubscriptBox["t\[Alpha]", "1"]], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["vb", "2"], "=", 
   RowBox[{
    SubscriptBox["\[Alpha]", "2"], 
    RowBox[{"Exp", "[", 
     FractionBox[
      RowBox[{
       SubscriptBox["m", "2"], "-", 
       SubscriptBox["\[Alpha]", "2"]}], 
      SubscriptBox["\[Alpha]", "2"]], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V1", "[", "s_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[Alpha]", "2"], "*", "s"}], ",", 
        SubscriptBox["vb", "2"]}], "]"}], "*", 
      FractionBox["1", "2"]}], ",", 
     RowBox[{
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[Alpha]", "2"], "*", "s"}], ",", 
        SubscriptBox["vb", "2"]}], "]"}], "*", 
      FractionBox["1", "2"]}], ",", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["t\[Alpha]", "1"], "*", "s"}], ",", 
       SubscriptBox["vb", "1"]}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P10", "=", 
   RowBox[{"ParametricPlot3D", "[", 
    RowBox[{
     RowBox[{"V1", "[", "s", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "1", ",", 
       RowBox[{"Max", "[", 
        RowBox[{
         RowBox[{
          SubscriptBox["vb", "1"], "/", 
          SubscriptBox["t\[Alpha]", "1"]}], ",", 
         RowBox[{
          SubscriptBox["vb", "2"], "/", 
          SubscriptBox["\[Alpha]", "2"]}]}], "]"}]}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", "Red"}], "}"}]}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"Axes", "->", "False"}], ",", 
     RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P11", "=", 
   RowBox[{"Graphics3D", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Blue", ",", 
       RowBox[{"Opacity", "[", "0.1", "]"}], ",", 
       RowBox[{"Polygon", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0.6", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.6", ",", "0.6", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.6", ",", "0", ",", "0"}], "}"}]}], "}"}], "]"}], ",", 
       "Black", ",", 
       RowBox[{"Opacity", "[", "0.1", "]"}], ",", 
       RowBox[{"Polygon", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1.2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0.6", ",", "1.2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0.6", ",", "0"}], "}"}]}], "}"}], "]"}], ",", 
       "Black", ",", 
       RowBox[{"Opacity", "[", "1", "]"}], ",", 
       RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", 
       RowBox[{"Arrowheads", "[", "0.03", "]"}], ",", 
       RowBox[{"Arrow", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.65", ",", "0", ",", "0"}], "}"}]}], "}"}], "]"}], ",", 
       RowBox[{"Arrow", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0.65", ",", "0"}], "}"}]}], "}"}], "]"}], ",", 
       RowBox[{"Arrowheads", "[", "0.06", "]"}], ",", 
       RowBox[{"Arrow", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1.3"}], "}"}]}], "}"}], "]"}], ",", 
       RowBox[{"Inset", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[OverscriptBox[\(\[Alpha]\), \(~\)], \
\(1\)]\)\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0.08", ",", 
           RowBox[{
            SubscriptBox["t\[Alpha]", "1"], "-", "0.05"}]}], "}"}]}], "]"}], 
       ",", 
       RowBox[{"Inset", "[", 
        RowBox[{"\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(1\)]\)\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"-", "0.05"}], ",", 
           RowBox[{
            SubscriptBox["\[Alpha]", "1"], "+", "0.04"}]}], "}"}]}], "]"}]}], 
      "}"}], ",", 
     RowBox[{"Axes", "->", "True"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(v\), \(3\)]\)\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(v\), \(2\)]\)\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(v\), \(1\)]\)\>\""}], "}"}]}], ",", 
     RowBox[{"Ticks", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["t\[Alpha]", "1"], ",", "\"\<\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["\[Alpha]", "1"], ",", "\"\<\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["vb", "1"], ",", 
            "\"\<\!\(\*SubscriptBox[\(\[Beta]\), \(1\)]\)\>\""}], "}"}]}], 
         "}"}]}], "}"}]}], ",", 
     RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
     RowBox[{"AxesOrigin", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], ",", 
     RowBox[{"BoxRatios", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1"}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"P11", ",", "P1", ",", "P10", ",", "P2"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<prop1_dist.pdf\>\""}],
    ",", 
   RowBox[{"Show", "[", 
    RowBox[{"P11", ",", "P1", ",", "P10", ",", "P2", ",", 
     RowBox[{"ImageSize", "\[Rule]", "300"}], ",", 
     RowBox[{"ViewAngle", "\[Rule]", "0.2505090515979679`"}], ",", 
     RowBox[{"ViewCenter", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0.5`", ",", "0.5`", ",", "0.5`"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.5898878889638678`", ",", "0.5665942967701995`"}], "}"}]}],
        "}"}]}], ",", 
     RowBox[{"ViewPoint", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"2.3797988084381423`", ",", 
        RowBox[{"-", "4.523171283745622`"}], ",", "2.048881322139952`"}], 
       "}"}]}], ",", 
     RowBox[{"ViewVertical", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.13488692047685266`"}], ",", "0.15485885893155352`", 
        ",", "0.9786849607992801`"}], "}"}]}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQB2IQnV1x5LRw8hvHd6chtL2Vj0Xd0TeOYT63wTTbLk03
EK3zfpEfmJ7zOgxEv5JamAuiOWw1i0H0rCXmlSBaSEKxHkQfmm4Lpu9Mj+gA
0TEFop0g2uOkQB+InhQlBaaL5ydNAtH+AbPA9McNqlfOXH3juMRCG0ynzT5+
A0QvXXMKTF9Suf4QRLM/nvUCRMtPXfsBRG+5eOA7iJ5ibcpyFkh3hT7nBNEV
L1pFQPQuRzlREK3xzFgFRNswKKiD6PqaZzogOtRvgQGILj/TbgZWH/rNGkSv
+mDuAJbvnekKoi/Nt/MG0W3z6sC0zUm9YBCta6IeCqLT2qRiQXRCtRmYFii/
kQKiv3p/yQDRAKxa0Ic=
  "],
 CellLabel->
  "In[502]:=",ExpressionUUID->"dc47b41f-69c1-42bf-a227-10c474dbbefa"],

Cell[BoxData[
 Graphics3DBox[{{
    {RGBColor[0, 0, 1], Opacity[0.1], 
     Polygon3DBox[{{0, 0, 0}, {0, 0.6, 0}, {0.6, 0.6, 0}, {0.6, 0, 0}}]}, 
    {GrayLevel[0], Opacity[0.1], 
     Polygon3DBox[{{0, 0, 0}, {0, 0, 1.2}, {0, 0.6, 1.2}, {0, 0.6, 0}}]}, 
    {GrayLevel[0], AbsoluteThickness[1], Opacity[1], Arrowheads[0.03], 
     Arrow3DBox[{{0, 0, 0}, {0.65, 0, 0}}], 
     Arrow3DBox[{{0, 0, 0}, {0, 0.65, 0}}], 
     {Arrowheads[0.06], Arrow3DBox[{{0, 0, 0}, {0, 0, 1.3}}], 
      Inset3DBox["\<\"\\!\\(\\*SubscriptBox[OverscriptBox[\\(\[Alpha]\\), \
\\(~\\)], \\(1\\)]\\)\"\>", {0, 0.08, 0.10773657106155111`}], 
      Inset3DBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(1\\)]\\)\"\>", \
{0, -0.05, 0.22049964000659764`}]}}}, {{{}, {}, 
     TagBox[
      {GrayLevel[0], AbsoluteThickness[2], Dashing[{Small, Small}], 
       Line3DBox[CompressedData["
1:eJw9z3s81Xccx/HjdohheXgoVuRIkpgdEo9yPsxcapJVbp22mdIihAeFmZVL
EzP3VRirx+aWSIrjdthxOcolB8f99kWc30k2l8fsscdxmn/6/PF6PP97Px5v
fb9rZ/xlaTSa3XZy2z1/dCz87wIuvDcqLWOqQIcPj4sfV6+UcNH4fN0+EYMP
vz/QW11+ykVTyyq4liZ8yLorF0p1cdFfO7qKeo7xITihO3hug4vytmh+kgt8
2M9mBwy5tqAqIWGL7KLtHeXvfDmSFrTA7cxfOvu7oN7ySyO7ylaUp64pc9/0
BVgvH9QpMuGh5pRIHoK7oafxjhUnvQ2VWUv0bLndC6fUBnSEy+1oxFGt2Ge5
ryC0vljuzredqEKgpLVM1A8lsR9qbXbxURl3QeDldQH8cI9uKnF+gaaTPvko
zUFwPLqgotD6Eg3ZyVf6zHwI9FY8Nbt0e9B3ow8ttqyFkLfloc/I70X3uZa4
qXgPg7Gh2MtK2odueKZn0C+NwOAS08TItB/dTQs/3hQ4Cn5UbYWU6kf7zn0/
2vnjGEiuKzhY5AnQI/ZB+dzMcVg0z2Nb+AygH48luKk8nQCnCob38+0f741S
/+WqRu8kVNdEBuS0DaIRU6lVdOEUBC2pbbFuDaEyXuXzp9engVkS/ocTU4ja
Xalg3ZbOgEv2nn7tNSGanPWmXSljFoR2DdMhlcPobru4IhNdAkExDFn9r0bQ
W/Xxqh0PCZyb7S8p3DOK1iTnrycz58Bp4IRfdN8oyjU4ENzGmYPKpFracOwY
uqpa+RH7+Dxc8Q/Ql9qMo29Pnfx0b/c8HBYseiaIx1Gej7fEw30BIKBcbahs
Av26McasfnYBXvK+KS/2n0QNg/Jyo0Neg2/p/PlhzSm0Q2SS8WTtNTg2PEoT
DEyhhxsFshrxi3DEmyU0TpxGg3woJbHiEuTXtdPkmTOo0EnqoJe6BGcdMivL
VmZQxRSjzThtEaSY5lh7np5Fd97n2XoUiiD7lSy7uXIWXdgKk3iYUfCgblhx
UJGgGWbZbr3PKOhY+cLPfAdBM0qrfpuspWDJsLcpTZmgPzN61t5wKDDLaQtz
USVompbCXeVmChpCn0w0axA0RXp9xrmDgiHjlKrSvQRN6jsfyhNSsOmroEzX
I2iSyw2eYIQCnXs3L13cR9BEXrYmGaPAl35DW9eAoPG1PZx3UxS8nbuYkH2Q
oDcLWTK2ixTQC2y94iwIGhPCyKr7h4JDg5zqCUuCxohYC53/UuCqbPmBjRVB
o/3YVsP/UZAddejPdWuCRnnmjG9IKdDz2GUSwCJoJItuwFQUg8NPWUmdQNBI
DiPSfocYLrepzhrYEzSCCXx3FTFUfCKfO+1A0PADUVevqYvBRm1VevYEQUPV
xDUVu8RwwTHIp/okQUOT6fQmbTG4FodkBn9O0AHneb1RHTH8D8bc+z8=
        "]], Line3DBox[CompressedData["
1:eJxTTMoPSmViYGAQAmJmIF4qdjbwts9Dexj9tPKWi4b8K3t08ZxXUxZwqGCK
Z90766KugSmeccy+N8UAUzxl3carCy0wxY0kvUMVGzDFGVqeXFlwHFO8TLUz
Xcz3NYb4Fhmnom13McWlk39s3Jz9BkM8ulShVf0Dpnjy3ZgLR+vfYoi7CnKv
v8X6DkPcf8q2Qz6dmOJKuWV+L8XfY4ifFVyR+2cOpvjFR83/nJ5jir++uf74
EYkP9gCqpeCO
        "]]},
      Annotation[#, "Charting`Private`Tag$29423#1"]& ], {}}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[1, 0, 0], AbsoluteThickness[2], Line3DBox[CompressedData["
1:eJw9zmtU03UcBvABEtogBKqJ3JchysVx0LjzbRTspFwEjCNYhnYiRXEKSESJ
BQVYZlAgl4jkCMLYkAoijRgSf7mJbcMNhLHt/2fwQzocwBBBQYo3fF8853Oe
59XjdFQY/YEhi8XyX4vRWgwWRZlzFVJYNzHD91gLjwKrRJ9rGpEU5U25TgX4
UuCi6lL0tUjR5Tj7pE4+Bfub9C41cila4G90Uh5NQaXQbihuQzt6c7Vf+E8a
BYEPCrw6T7SjZl8mfGR/k4LWaf/He+1uoU2Febm5/NuwoOE22k3fQlfrVdWx
0V3Q6bMSeUnyF/rhcflzo1U9cFnqESaIpNBirey0R18fXNAuFPVO3Ub3rDzk
iyf7QZXeY8qp7UZra1J8zLxk8KrfI50ktBedNfzUplIsB9lZ1zGzTXfQ+aVk
9zqlAsr3LfJ8OvtRzzcepgiWBuB4mK26/r2/UcWD9IDwjUroPeocn2YuR+OU
4tKQXSrQ7T6R5k3L0RAbfUZ18CCYHHi6WydRoEkt4oul+4cgfpf5N9NfDaAZ
Ja94nT97H3hX5Jb28ffQyXs/vtufOwxedzm83/yU6Oux3VtNG0cgVCCa53FU
6IBbNptRqEEdOzkuH1eh3YfhM1tmFCq44uTBzkG0elCct9dEC0yOzTZW0RA6
LtpqpbPWQVSVRcq3a7/WzT1SsaXJiYYBdnSiUcww6r0ljd/RRIOKDfk/OI2g
ZSthEsMABox7fuGXGajRuZxzCW0yBm5YK1xaB9Tokk9jrDhuDDJv+LV0/DSK
2paKiJ4egySrnWr3LA26p3y5vThVD2qjLndpuBb9rzdCnbmih49/nuQ0e+jQ
toonMFwwDi+qdhzoNqbRUuvkoGzuBEhsX2vqOkmj2ygm63D9BBwKNtZmjNJo
jcX1jc2BBGzvs2ettTRaKNC4jgABbbIlq1VHo+fPmUayggkcKXPgPhuj0YNT
ScVhoQSOzfkmfj5Fo+yO7dyJCALpladmLjym0TOnq/xfTiDw3dOh1fLNDBoo
KzqVkU0gpkBrHmDJoDuMqcLKLwi85DzhqLFiUI7/fDOVS6As6t9gBw6Dzl2L
Wt78NYErdaZ5V+0Y9GrWC/mi7wk0xPLNJTsZdJNHftVINQHhtMAx3I1BF97/
nWLVEvDMjvCccWdQfRmZdBYRaG44FMPzZNA/jUM8UhsItG5IL2n2ZlChxqCV
3UKg79d6h7Y3GXTw4ifKgG4C2zXPnrwdyqDJExbcg70EckyilDMCBjUMqhOm
3iGg86y+nvcWg5ZcDmq7dJeA3zuL+Y77GNRtVvl8vYzA4plHQe5rfd18GzPZ
H2v7/zpWy1w=
        "]], Line3DBox[CompressedData["
1:eJxTTMoPSmViYGCQBGJmIF4qdjbwts9DexjtffJlquaVZ/bo4tc2t5e3PMAU
1xZ7uPbjC0zxK7cmS535iSleN9+tfRnXcwzxixprEqJ1MMVVNwlaCfhhirtP
65hoNh1TPKPq/4uYB5jiMQXvbt7JeIEh7sJpKnLtD6b43fM1E5jaX2KIT3bo
XVbJ9wpD3DbkK2vWQkzxmVPjlvdqvcYQf1EpP0lrP6Z4KMdKMaHANxjiJUeM
7+rcxBRvUxZ7eyDnLYa454afdh3fMMW1ni/VmlX7DkP834GV8aoC7zHEW06s
u/Z4Bqb4hsDnm8yeYornvu0/fkTigz0ADYg68Q==
        "]]},
      Annotation[#, "Charting`Private`Tag$29447#1"]& ], {}}, {}}, 
   {AbsolutePointSize[5], Point3DBox[{0.3, 0.3, 0.5}], 
    Inset3DBox["\<\"m\"\>", {0.33999999999999997`, 0.33999999999999997`, 
     0.55}], 
    {RGBColor[1, 0, 0], 
     Point3DBox[{0.5406319234541185, 0.5406319234541185, 
      1.0597808395311124`}]}}},
  Axes->True,
  AxesLabel->{
    FormBox[
    "\"\\!\\(\\*SubscriptBox[\\(v\\), \\(3\\)]\\)\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*SubscriptBox[\\(v\\), \\(2\\)]\\)\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*SubscriptBox[\\(v\\), \\(1\\)]\\)\"", TraditionalForm]},
  AxesOrigin->{0, 0, 0},
  BaseStyle->{FontFamily -> "Times New Roman", FontSize -> 16, 
    GrayLevel[0], 
    AbsoluteThickness[1]},
  BoxRatios->{1, 1, 1},
  Boxed->False,
  ImageSize->{354.84005294500093`, 342.88487927838804`},
  ImageSizeRaw->Automatic,
  Ticks->{{}, {}, {{0.15773657106155112`, 
      FormBox["\"\"", TraditionalForm]}, {0.18049964000659763`, 
      FormBox["\"\"", TraditionalForm]}, {1.0060470559056638`, 
      FormBox[
      "\"\\!\\(\\*SubscriptBox[\\(\[Beta]\\), \\(1\\)]\\)\"", 
       TraditionalForm]}}},
  ViewPoint->{1.478520657031185, -3.0335515411453415`, 0.24807602453036176`},
  ViewVertical->{0.22300964914825835`, -0.4812758173594112, 
   0.8477265384614319}]], "Output",
 CellChangeTimes->{
  3.861639818246075*^9, {3.861639905900015*^9, 3.8616399304709997`*^9}, {
   3.8616399633866496`*^9, 3.8616400458018293`*^9}, 3.861640090298251*^9, 
   3.861640139288702*^9, 3.861640186424399*^9, 3.8616403071446285`*^9, 
   3.861640341598797*^9, {3.870189238475766*^9, 3.870189255715802*^9}, {
   3.8701894748532543`*^9, 3.8701895029511156`*^9}, {3.870189605424863*^9, 
   3.8701896478103347`*^9}, 3.870189738152233*^9, {3.8701898619997663`*^9, 
   3.8701898827738943`*^9}, {3.870189929398225*^9, 3.870189958101493*^9}, {
   3.870190034014426*^9, 3.8701900482078147`*^9}, {3.870190097010663*^9, 
   3.87019012553045*^9}, 3.870190172741828*^9, {3.870190234463394*^9, 
   3.870190250050218*^9}, 3.870190315248312*^9, {3.8701903813415356`*^9, 
   3.8701904080487823`*^9}},
 CellLabel->
  "Out[516]=",ExpressionUUID->"b9843fbe-b225-4ed0-830c-120cd85460d7"],

Cell[BoxData["\<\"D:\\\\Dropbox\\\\Apps\\\\Overleaf\\\\Robustly Optimal \
Mechanisms for Selling Multiple Goods\\\\code\\\\prop1_dist.pdf\"\>"], \
"Output",
 CellChangeTimes->{
  3.861639818246075*^9, {3.861639905900015*^9, 3.8616399304709997`*^9}, {
   3.8616399633866496`*^9, 3.8616400458018293`*^9}, 3.861640090298251*^9, 
   3.861640139288702*^9, 3.861640186424399*^9, 3.8616403071446285`*^9, 
   3.861640341598797*^9, {3.870189238475766*^9, 3.870189255715802*^9}, {
   3.8701894748532543`*^9, 3.8701895029511156`*^9}, {3.870189605424863*^9, 
   3.8701896478103347`*^9}, 3.870189738152233*^9, {3.8701898619997663`*^9, 
   3.8701898827738943`*^9}, {3.870189929398225*^9, 3.870189958101493*^9}, {
   3.870190034014426*^9, 3.8701900482078147`*^9}, {3.870190097010663*^9, 
   3.87019012553045*^9}, 3.870190172741828*^9, {3.870190234463394*^9, 
   3.870190250050218*^9}, 3.870190315248312*^9, {3.8701903813415356`*^9, 
   3.870190408766583*^9}},
 CellLabel->
  "Out[517]=",ExpressionUUID->"0a3e874a-009a-411f-9785-24ef1b52f40b"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["m", "1"], "=", "0.6"}], ";", 
  RowBox[{
   SubscriptBox["m", "2"], "=", "0.6"}], ";", 
  RowBox[{"r", "=", "0.1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]", "=", 
   RowBox[{
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"2", 
         RowBox[{"\[Alpha]", "^", "2"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Exp", "[", 
            FractionBox[
             RowBox[{"1", "-", "\[Alpha]"}], "\[Alpha]"], "]"}], "-", "1"}], 
          ")"}]}], "-", "1"}], "\[Equal]", 
       FractionBox["r", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["m", "1"], "+", 
           SubscriptBox["m", "2"]}], ")"}], "^", "2"}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "0.5"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]", "=", 
   RowBox[{"\[Alpha]", "*", 
    RowBox[{"Exp", "[", 
     FractionBox[
      RowBox[{"1", "-", "\[Alpha]"}], "\[Alpha]"], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vb", "=", 
   RowBox[{
    RowBox[{"Max", "[", 
     RowBox[{
      SubscriptBox["m", "1"], ",", 
      SubscriptBox["m", "2"]}], "]"}], "*", "\[Beta]", "*", "1.02"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8005639216737366`*^9, 3.8005639237136183`*^9}, {
  3.800563984812646*^9, 3.800564275218254*^9}, {3.800640515321991*^9, 
  3.800640520900133*^9}, {3.800641326115515*^9, 3.8006413415312986`*^9}, {
  3.8006414513403854`*^9, 3.800641451447528*^9}, {3.800642931440647*^9, 
  3.8006429338391767`*^9}, {3.8015890945404353`*^9, 3.8015890973986497`*^9}, {
  3.801589747552101*^9, 3.8015897690104284`*^9}, {3.808848680585485*^9, 
  3.8088487079157267`*^9}, {3.813084759810687*^9, 3.8130847995528374`*^9}, {
  3.826064650999565*^9, 3.8260646515012093`*^9}, {3.8586916293957*^9, 
  3.8586916299436316`*^9}, {3.858691981473221*^9, 
  3.8586919895252333`*^9}},ExpressionUUID->"27696950-37eb-471e-85ab-\
be036b5723a6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"t0", "[", 
    RowBox[{"v_", "/;", 
     RowBox[{"v", "<", 
      RowBox[{"\[Alpha]", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["m", "1"], "+", 
         SubscriptBox["m", "2"]}], ")"}]}]}]}], "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"t0", "[", 
    RowBox[{"v_", "/;", 
     RowBox[{
      RowBox[{"v", "\[GreaterEqual]", 
       RowBox[{"\[Alpha]", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["m", "1"], "+", 
          SubscriptBox["m", "2"]}], ")"}]}]}], "&&", 
      RowBox[{"v", "<", 
       RowBox[{"\[Beta]", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["m", "1"], "+", 
          SubscriptBox["m", "2"]}], ")"}]}]}]}]}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SubscriptBox["m", "1"], "+", 
      SubscriptBox["m", "2"]}], "2"], "*", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Alpha]", "-", "\[Beta]"}], ")"}], "^", "2"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["v", 
          RowBox[{
           SubscriptBox["m", "1"], "+", 
           SubscriptBox["m", "2"]}]], "-", "\[Beta]"}], ")"}], "^", "2"}]}], 
     RowBox[{
      RowBox[{"\[Beta]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Log", "[", "\[Beta]", "]"}], "-", 
         RowBox[{"Log", "[", "\[Alpha]", "]"}]}], ")"}]}], "-", "\[Beta]", 
      "+", "\[Alpha]"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"t0", "[", 
    RowBox[{"v_", "/;", 
     RowBox[{"v", "\[GreaterEqual]", 
      RowBox[{"\[Beta]", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["m", "1"], "+", 
         SubscriptBox["m", "2"]}], ")"}]}]}]}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SubscriptBox["m", "1"], "+", 
      SubscriptBox["m", "2"]}], "2"], "*", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Alpha]", "-", "\[Beta]"}], ")"}], "^", "2"}], 
     RowBox[{
      RowBox[{"\[Beta]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Log", "[", "\[Beta]", "]"}], "-", 
         RowBox[{"Log", "[", "\[Alpha]", "]"}]}], ")"}]}], "-", "\[Beta]", 
      "+", "\[Alpha]"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P1", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"t0", "[", 
      RowBox[{"v1", "+", "v2"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"v1", ",", "0", ",", 
       RowBox[{"1.3", "\[Beta]", "*", 
        SubscriptBox["m", "1"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"v2", ",", "0", ",", 
       RowBox[{"1.3", "\[Beta]", "*", 
        SubscriptBox["m", "2"]}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Blue", ",", 
        RowBox[{"Opacity", "[", "0.4", "]"}]}], "]"}]}], ",", 
     RowBox[{"MeshFunctions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"#1", "+", "#2"}], "&"}], ",", 
        RowBox[{
         RowBox[{"#1", "-", "#2"}], "&"}]}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[Alpha]", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["m", "1"], "+", 
             SubscriptBox["m", "2"]}], ")"}]}], ",", 
          RowBox[{
           SubscriptBox["m", "1"], "+", 
           SubscriptBox["m", "2"]}], ",", 
          RowBox[{"\[Beta]", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["m", "1"], "+", 
             SubscriptBox["m", "2"]}], ")"}]}]}], "}"}], ",", "4"}], "}"}]}], 
     ",", 
     RowBox[{"MeshStyle", "\[Rule]", "White"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<Good 2\>\"", ",", "\"\<Good 3\>\"", ",", "\"\<t(v)\>\""}],
        "}"}]}], ",", 
     RowBox[{"Ticks", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Alpha]", "*", 
             SubscriptBox["m", "1"]}], ",", 
            "\"\<1\!\(\*SubscriptBox[\(\:20442\[Alpha]\), \({2, \
3}\)]\)\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["m", "1"], ",", 
            "\"\<\!\(\*SubscriptBox[\(m\), \(2\)]\)\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Beta]", "*", 
             SubscriptBox["m", "1"]}], ",", 
            "\"\<1\!\(\*SubscriptBox[\(\:20442\[Beta]\), \({2, 3}\)]\)\>\""}],
            "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Alpha]", "*", 
             SubscriptBox["m", "2"]}], ",", 
            "\"\<1\!\(\*SubscriptBox[\(\:20442\[Alpha]\), \({2, \
3}\)]\)\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["m", "2"], ",", 
            "\"\<\!\(\*SubscriptBox[\(m\), \(3\)]\)\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Beta]", "*", 
             SubscriptBox["m", "2"]}], ",", 
            "\"\<1\!\(\*SubscriptBox[\(\:20442\[Beta]\), \({2, 3}\)]\)\>\""}],
            "}"}]}], "}"}], ",", 
        RowBox[{"{", "}"}]}], "}"}]}], ",", 
     RowBox[{"ViewPoint", "->", 
      RowBox[{"{", 
       RowBox[{"50", ",", 
        RowBox[{"-", "200"}], ",", "100"}], "}"}]}], ",", 
     RowBox[{"BoxStyle", "\[Rule]", 
      RowBox[{"AbsoluteThickness", "[", "0.5", "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P2", "=", 
   RowBox[{"ParametricPlot3D", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["m", "1"], "*", "s"}], ",", 
       RowBox[{
        SubscriptBox["m", "2"], "*", "s"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "\[Alpha]", ",", "\[Beta]"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Red", ",", 
        "Dashed"}], "}"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P3", "=", 
   RowBox[{"ParametricPlot3D", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["m", "1"], "*", "s"}], ",", 
       RowBox[{
        SubscriptBox["m", "2"], "*", "s"}], ",", 
       RowBox[{"t0", "[", 
        RowBox[{
         RowBox[{
          SubscriptBox["m", "1"], "s"}], "+", 
         RowBox[{
          SubscriptBox["m", "2"], "s"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "\[Alpha]", ",", "\[Beta]"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Red"}], "}"}]}]}],
     "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"P1", ",", "P2", ",", "P3", ",", 
   RowBox[{"ImageSize", "\[Rule]", "350"}], ",", 
   RowBox[{"ImagePadding", "\[Rule]", "All"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<T_23.pdf\>\""}], ",", 
    RowBox[{"Show", "[", 
     RowBox[{"P1", ",", "P2", ",", "P3", ",", 
      RowBox[{"ImageSize", "\[Rule]", "350"}], ",", 
      RowBox[{"ImagePadding", "\[Rule]", "All"}]}], "]"}], ",", 
    RowBox[{"ImageResolution", "\[Rule]", "1200"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.800639740406526*^9, 3.8006400447790346`*^9}, {
   3.800640092710459*^9, 3.800640198257185*^9}, {3.800640243562324*^9, 
   3.8006403305238304`*^9}, {3.8006404494853926`*^9, 
   3.8006404525168667`*^9}, {3.8006405320521517`*^9, 
   3.8006405367287645`*^9}, {3.8006412735122304`*^9, 
   3.8006412767134542`*^9}, {3.800641447281139*^9, 3.8006414477685814`*^9}, {
   3.8006429384119744`*^9, 3.8006429418783255`*^9}, {3.8015891046752696`*^9, 
   3.8015891049797907`*^9}, {3.8088487244124727`*^9, 
   3.8088487367702084`*^9}, {3.808849720744681*^9, 3.808849757695875*^9}, {
   3.8088498057543974`*^9, 3.808849834354203*^9}, {3.808849915143984*^9, 
   3.808849942658926*^9}, {3.808856280679*^9, 3.8088562920111184`*^9}, {
   3.813084814070942*^9, 3.8130848548718605`*^9}, 3.813757279338944*^9, {
   3.82606466462018*^9, 3.826064664774799*^9}, {3.85869170013272*^9, 
   3.8586917489127755`*^9}, {3.8586920271162424`*^9, 
   3.8586920345043736`*^9}, {3.8586996228668423`*^9, 
   3.8586996370818405`*^9}, {3.8617308981273017`*^9, 3.861730929713664*^9}},
 CellLabel->
  "In[2425]:=",ExpressionUUID->"02264a55-ac20-46e7-a5fe-e2892a8bc932"],

Cell[BoxData[
 Graphics3DBox[{{GraphicsComplex3DBox[CompressedData["
1:eJx1m3lUTtv/x6t7Q+oiN0pCQipUQkXdPukSkihFFKKQNCGEShFRxiakkVSS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     "], {{
       {RGBColor[0, 0, 1], Opacity[0.4], EdgeForm[None], 
        StyleBox[GraphicsGroup3DBox[
          TagBox[{Polygon3DBox[CompressedData["
1:eJxNmXX8lkUWxec+AoqtdIekqIA0GIjuDxEVBcVCRVRQ1xXFVgywW7EVA91V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             "]], Polygon3DBox[CompressedData["
1:eJwtl3f411MUx+/9yCZk/SqZhchIZtlJ8uAhPIhImQ/KyBYPsil7byVZicou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             "]], 
            Polygon3DBox[{{575, 228, 295, 461, 585}, {499, 68, 396, 357, 
             568}, {520, 133, 407, 368, 570}, {573, 110, 111, 362, 582}, {569,
              362, 403, 127, 513}, {574, 443, 451, 284, 548}, {541, 202, 422, 
             384, 572}, {576, 461, 435, 250, 558}, {537, 206, 421, 380, 
             534}, {567, 349, 391, 58, 492}, {521, 137, 409, 371, 571}, {573, 
             402, 363, 125, 512}, {549, 233, 465, 466, 577}}]},
           Annotation[#, "Charting`Private`Tag$94074#1"]& ]],
         Lighting->Automatic]}, {}, {}, {}, {}}, {
       {GrayLevel[0], Line3DBox[CompressedData["
1:eJwl0LkuhFEYBuAzY/mHsUVoiVqITmMsg4pKSUVHQXRGpeMKuAJqBYWaK7CM
fYwoRSQiCpXni+L53/ec7+TfBlY2FtZzKaVlJpTooy7vsot+hpm190FJH5QZ
NaaYt1eQS3KNCk35lPbkAUdsm5/KC1r1Mld6SfZwrd9Q5ZY77hlznx3zB/2R
J56p8RLvZ16Xbc5M86qPy14u9XNO6HbuUO6zabYrt1jl13pRzsXzGKKPHybN
OmNfnkWnw7o9nkkxvocW3swK8puMGetjvvQR2Sw/49/QSAN1+/m4X+7///8B
UoErOQ==
         "]]}, 
       {GrayLevel[1], 
        Line3DBox[{480, 481, 482, 550, 487, 551, 548, 574, 575, 585, 576, 558,
          552, 565, 563, 566, 564, 562, 490, 491, 494, 495, 499, 568, 581, 
         504, 505, 509, 545, 510, 511, 514, 515, 520, 570, 583, 524, 525, 
         530}], Line3DBox[{483, 484, 544, 485, 486, 488, 489, 579, 567, 492, 
         496, 497, 500, 501, 506}], 
        Line3DBox[{493, 560, 561, 553, 559, 554, 580, 577, 549, 557, 556, 555,
          498, 502, 503, 507, 508, 512, 573, 582, 569, 513, 518, 519, 522, 
         523, 528, 529, 533, 578, 534, 537, 546, 538, 539, 542, 543}], 
        Line3DBox[{517, 516, 521, 571, 584, 526, 527, 531, 532, 535, 536, 540,
          547, 541, 572}]}, 
       {GrayLevel[1], 
        Line3DBox[{369, 408, 367, 407, 368, 583, 412, 372, 411, 373, 416, 376,
          415, 377, 419, 379, 418, 578, 380, 421, 381, 420, 382, 424, 385, 
         423, 383, 422, 384}], 
        Line3DBox[{378, 417, 375, 413, 374, 414, 584, 371, 409, 370, 410, 365,
          404, 364, 405, 366, 406, 363, 402, 582, 362, 403, 361, 400, 360, 
         401, 359, 398, 358, 399, 581, 357, 396, 356, 397, 354, 393, 353, 394,
          355, 395, 350, 390, 579, 349, 391, 347, 387, 346, 388, 345, 386, 
         344, 434, 442, 469, 441}], 
        Line3DBox[{432, 475, 433, 476, 425, 429, 479, 428, 447, 474, 446, 460,
          431, 449, 430, 459, 452, 471, 470, 450, 435, 461, 585, 448, 443, 
         451, 468, 467, 462, 348, 453, 437, 389, 445, 454, 444, 438, 352, 455,
          456, 436, 426, 463, 464, 457, 439, 392, 351, 472, 458, 580, 466, 
         465, 427, 477, 440, 473, 478}]}, {}, {}}},
     VertexNormals->CompressedData["
1:eJzV2Qk0Vd+jB3ApJHMhQqUiUlQayLBLs0qlQcPPUBlSopQxQwOplDGhkAxR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      "]], {}}, {{{}, {}, 
     TagBox[
      {RGBColor[1, 0, 0], AbsoluteThickness[1], Dashing[{Small, Small}], 
       Line3DBox[CompressedData["
1:eJxN0X001GkUB/CZXtZWalCGWoV2NrGbpqJi5aIXtdmOCo2VpiyJVaNOkSlj
hnSGVNhGLSOE2Gyh04uiwtpRM2LGmMlbjGbM4KFpvKzaddb6Y8/v2eec+8/n
3HPPfb7XNoS1L2wWiUT6fqZmz9Qca3uRySYx/MRY5+d9pgVI/717vXLJgy1i
yIV/foB47Ix8joyxTQzSVZIjm5Kxl9m2defvFcOGiVCWnQD7PlrCGD1KDFMZ
N1KNHmIvsFfY7C0QwxXJdG3jOHZ3J965jAUSYFjrqDRXKeGxuzroZioJsDMf
JhU9wX7CdDhU/ttr8HpTy7JslhFuFNk/zzioBWSnAqJcpa2EW5FvrYjkSqE6
vJ7m81pO+GTOrOWOYTJYXS3US3vbCP8yQSm/69oKwWFkyWyVgnDTyiDWwpVy
WHKirerXCSXhksTFrU5z28BOGh8Cn7UTrhS6j1h0tAE5pdIqaU4H4YVzvxjp
fK6A4Pz9gy6WnYTXPYosDhQogbeIK7q5tAvnbDRCyw9/AyRlInPMvJvwAyU2
KaLd7TBramx+td1bwv2uNhaX2nSA5KxeRLfrIXyxyLok0qgTqH6BgqVuvYTf
FN5hjQ92ArOhifLpKxXh7OrSDy7PuoA6f31wTRF2S3tGAPNWNyxKaN7g4tiH
8+9ln/Y4+xYirSvMLt/DXqXeE0s+3AOf61+ys13eEe7M9/dM3doL+1FTrXU9
dt5T3RHdAhWQF1Mp5z3VhO9ixAs+cVRgiMjSZkiwu2T7FEcMqWDbcJCI46Mh
nPLNwxvP9vfB9hzjC2oxdu+wGA5Z1Af8uHEx2a+f8BKvkx6F9HewNsl22aQc
+7HGhnGnondArUkeLT6kxfOFlWl3zNVQZqsobdJi71nSTuIkqKHofkS4OEyH
+50PhHuOqqH3lHM5T4/92CfKnZBgDcQf2jFNiR7A+ywMkYaLNPAyxmsN9T12
71fGgwc394P/8zMaRcwgnm9veFt+qx+2r3tfGPUndhe64x+j5lqIlecO13CH
CL/UVcT/maeFhQWZWzRkRPjvygdrLZEWfHNORSVxsR+MW/4qLVgHioYUWve8
YcKX175wZ77UQc1SrWZBKnaPe09v27oNgDY3znFiyQi+4/Ce0ca7A/B8z0f/
gFzs7GarZU0Wg/DRoSb5itV7wo0ZW51qUwfh9MbH7tzb2EXJhQ5mM//0Oz45
vdNOT/jR2blzdjKHQCVdmZdSjP3Yar30uGwI2ivr1Z4WHwjPNLDjDN8iMKRT
zzscwM53mW/+egsCxI/q8GZg5/B+qSgFBP3c+o1hgdgjTat0zK0IOqJPGPKC
sHutm/Bv/g5Bna/oqPlh7IZo1vqyQATpJjF7SRHYfT/8iEJjEdDTFauUbOw7
No9d9IhD4MD/+sLYOexu3MSVVucQ0Li8PpN47KtNCgLlHASW0WuEuxOwk+g9
jZ4XZ+7qm2xal4S9gsUoWiFAIKU4T5WlYb/9WAd/ZSEQG10KfHUZu3A6pktx
A0HDtOqR9sr/crsqMLssRFClTztpm4H9cHkr9+9CBPktGm2WAHvA5BGrN8UI
shtdtz3Iwu4Dhsf3SxBce5FeILuOfXMLRR9RhoBf7nbQOBu7o0Ve6va7CBJL
Mp/Y52CnMR1X2ZYjOJ83QPUWYl9W8qxuqgJBzHX306G52Cl6n+D2+whYV6/J
eDex/wsgs3YN
        "]]},
      Annotation[#, "Charting`Private`Tag$94109#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[1, 0, 0], AbsoluteThickness[1], Line3DBox[CompressedData["
1:eJwV03s81OkXB/DBtkVqolySsuxIVGhDxPqQSm0llhgbK5bcCt2IDaPwm9xC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        "]]},
      Annotation[#, "Charting`Private`Tag$94130#1"]& ]}, {}}},
  Axes->True,
  AxesLabel->{
    FormBox["\"Good 2\"", TraditionalForm], 
    FormBox["\"Good 3\"", TraditionalForm], 
    FormBox["\"t(v)\"", TraditionalForm]},
  AxesOrigin->{Automatic, Automatic, Automatic},
  BaseStyle->{FontFamily -> "Times New Roman", FontSize -> 12, 
    GrayLevel[0], 
    AbsoluteThickness[1]},
  BoxRatios->{1, 1, 0.4},
  BoxStyle->AbsoluteThickness[0.5],
  DisplayFunction->Identity,
  FaceGrids->None,
  FaceGridsStyle->Automatic,
  ImagePadding->All,
  ImageSize->350,
  Method->{"DefaultBoundaryStyle" -> Directive[
      GrayLevel[0.3]], 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "RotationControl" -> 
    "Globe"},
  PlotRange->{All, All, All},
  PlotRangePadding->{Automatic, Automatic, Automatic},
  Ticks->{{{0, 
      FormBox["0", TraditionalForm]}, {0.20480545293601213`, 
      FormBox[
      "\"1\\!\\(\\*SubscriptBox[\\(\:20442\[Alpha]\\), \\({2, 3}\\)]\\)\"", 
       TraditionalForm]}, {0.5, 
      FormBox[
      "\"\\!\\(\\*SubscriptBox[\\(m\\), \\(2\\)]\\)\"", TraditionalForm]}, {
     0.8655816997221675, 
      FormBox[
      "\"1\\!\\(\\*SubscriptBox[\\(\:20442\[Beta]\\), \\({2, 3}\\)]\\)\"", 
       TraditionalForm]}}, {{0.24576654352321453`, 
      FormBox[
      "\"1\\!\\(\\*SubscriptBox[\\(\:20442\[Alpha]\\), \\({2, 3}\\)]\\)\"", 
       TraditionalForm]}, {0.6, 
      FormBox[
      "\"\\!\\(\\*SubscriptBox[\\(m\\), \\(3\\)]\\)\"", TraditionalForm]}, {
     1.038698039666601, 
      FormBox[
      "\"1\\!\\(\\*SubscriptBox[\\(\:20442\[Beta]\\), \\({2, 3}\\)]\\)\"", 
       TraditionalForm]}}, {}},
  ViewPoint->{50, -200, 100}]], "Output",
 CellChangeTimes->{
  3.8100415565224485`*^9, 3.8130848558005123`*^9, 3.8137572803384504`*^9, 
   3.814559736235405*^9, 3.826064337689517*^9, 3.8260646660035243`*^9, {
   3.8586916068740916`*^9, 3.858691636204268*^9}, 3.858691749690014*^9, {
   3.8586920037314467`*^9, 3.85869203518097*^9}, 3.8586996811539383`*^9, 
   3.8587020111244836`*^9, 3.8617309310142474`*^9},
 CellLabel->
  "Out[2431]=",ExpressionUUID->"748ffb0c-29e4-448c-9b41-ed7da706078c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"P1", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"t0", "[", "x", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", 
       RowBox[{"1.3", "\[Beta]"}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Black"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P2", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        SubscriptBox["m", "1"], "+", 
        SubscriptBox["m", "2"]}], "2"], "*", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Alpha]", "-", "\[Beta]"}], ")"}], "^", "2"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox["v", 
            RowBox[{
             SubscriptBox["m", "1"], "+", 
             SubscriptBox["m", "2"]}]], "-", "\[Beta]"}], ")"}], "^", "2"}]}], 
       RowBox[{
        RowBox[{"\[Beta]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Log", "[", "\[Beta]", "]"}], "-", 
           RowBox[{"Log", "[", "\[Alpha]", "]"}]}], ")"}]}], "-", "\[Beta]", 
        "+", "\[Alpha]"}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"v", ",", "0", ",", 
       RowBox[{"1.3", "\[Beta]"}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Dashed", ",", "Blue"}], "}"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<Good 1\>\"", ",", "\"\<t(v)\>\""}], "}"}]}], ",", 
     RowBox[{"Ticks", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Alpha]", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["m", "1"], "+", 
               SubscriptBox["m", "2"]}], ")"}]}], ",", 
            "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(1\)]\)\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Beta]", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["m", "1"], "+", 
               SubscriptBox["m", "2"]}], ")"}]}], ",", 
            "\"\<\!\(\*SubscriptBox[\(\[Beta]\), \(1\)]\)\>\""}], "}"}]}], 
         "}"}], ",", "None"}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P3", "=", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Black", ",", "Dotted", ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\[Beta]", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["m", "1"], "+", 
              SubscriptBox["m", "2"]}], ")"}]}], ",", 
           RowBox[{"t0", "[", 
            RowBox[{"\[Beta]", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["m", "1"], "+", 
               SubscriptBox["m", "2"]}], ")"}]}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\[Beta]", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["m", "1"], "+", 
              SubscriptBox["m", "2"]}], ")"}]}], ",", "0"}], "}"}]}], "}"}], 
       "]"}]}], "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"P2", ",", "P1", ",", "P3", ",", 
   RowBox[{"AspectRatio", "->", "1"}], ",", 
   RowBox[{"ImageSize", "->", "300"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<T_1.pdf\>\""}], ",", 
   "%"}], "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8006401085701447`*^9, 3.8006401098874846`*^9}, {
  3.858692126407897*^9, 3.8586922359688826`*^9}, {3.8586922747422047`*^9, 
  3.8586922981223726`*^9}, {3.858692330264239*^9, 3.8586925117607794`*^9}, {
  3.858699693225048*^9, 3.8586998152139316`*^9}, {3.858702017840477*^9, 
  3.8587020723087254`*^9}},ExpressionUUID->"5e9ca86c-2760-410f-9cef-\
872daf0792d4"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
       Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwd1nk4lN0bB/DzhBZttjdK2VpQ1IgQch+02L0pylb2NUtZKxTSotKIsvWW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        "]]},
      Annotation[#, "Charting`Private`Tag$13151#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
       LineBox[CompressedData["
1:eJxF0nk0ld0XB/BHqCgZQxkyNPBG3SJDvPaDynQRhUJlnsrwZmiSpJEkItdU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        "]]},
      Annotation[#, "Charting`Private`Tag$13105#1"]& ]}, {}}, 
   {GrayLevel[0], Dashing[{0, Small}], 
    LineBox[{{2.0471251960197825`, 0.8910614977887434}, {
      2.0471251960197825`, 0}}]}},
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"Good 1\"", TraditionalForm], 
    FormBox["\"t(v)\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  BaseStyle->{FontFamily -> "Times New Roman", FontSize -> 12, 
    GrayLevel[0], 
    AbsoluteThickness[1]},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->300,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 2.217718962354765}, {-0.6621968424337314, 
    0.8910614859011633}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{{{0.49660871763252984`, 
      FormBox[
      "\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(1\\)]\\)\"", 
       TraditionalForm]}, {2.0471251960197825`, 
      FormBox[
      "\"\\!\\(\\*SubscriptBox[\\(\[Beta]\\), \\(1\\)]\\)\"", 
       TraditionalForm]}}, {}}]], "Output",
 CellChangeTimes->{{3.858692144834755*^9, 3.85869220249232*^9}, 
   3.858692236403789*^9, {3.858692279762825*^9, 3.858692285763665*^9}, {
   3.8586923503924847`*^9, 3.8586925123663588`*^9}, 3.8586997047583504`*^9, {
   3.858699805209423*^9, 3.858699815521392*^9}, 3.8587020279466925`*^9, {
   3.858702060948476*^9, 
   3.8587020726803694`*^9}},ExpressionUUID->"e225f406-09f8-48db-b7c8-\
31dde495c701"],

Cell[BoxData["\<\"D:\\\\Dropbox\\\\Apps\\\\Overleaf\\\\Robustly Optimal \
Mechanisms for Selling Multiple Goods\\\\code\\\\T_1.pdf\"\>"], "Output",
 CellChangeTimes->{{3.858692144834755*^9, 3.85869220249232*^9}, 
   3.858692236403789*^9, {3.858692279762825*^9, 3.858692285763665*^9}, {
   3.8586923503924847`*^9, 3.8586925123663588`*^9}, 3.8586997047583504`*^9, {
   3.858699805209423*^9, 3.858699815521392*^9}, 3.8587020279466925`*^9, {
   3.858702060948476*^9, 
   3.858702072994579*^9}},ExpressionUUID->"662342d7-8e54-4a81-b591-\
4eb0f17ccfde"]
}, Open  ]]
},
WindowSize->{853.1999999999999, 1462.2},
WindowMargins->{{Automatic, -864}, {Automatic, -295.8}},
TaggingRules->{"TryRealOnly" -> False},
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (July 9, 2021)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]], 
   Cell[
    StyleData["Graphics", All], FontFamily -> "Times New Roman", FontSize -> 
    16], 
   Cell[
    StyleData["Graphics3D", All], FontFamily -> "Times New Roman", FontSize -> 
    14]}, Visible -> False, FrontEndVersion -> 
  "12.3 for Microsoft Windows (64-bit) (July 9, 2021)", StyleDefinitions -> 
  "PrivateStylesheetFormatting.nb"],
ExpressionUUID->"04abddc4-7805-4c3a-8c99-9ab3be39d188"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1439, 26, 48, "Input",ExpressionUUID->"8ed6ae1c-6e49-43b2-932c-ccaa8534980b"],
Cell[CellGroupData[{
Cell[2022, 50, 19007, 503, 791, "Input",ExpressionUUID->"c2408954-02c6-4ff9-a6f2-7b1fc94ad42e"],
Cell[21032, 555, 10014, 180, 367, "Output",ExpressionUUID->"29a9db76-4d51-4b9c-91d6-7ff13ef34203"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31083, 740, 7910, 216, 352, "Input",ExpressionUUID->"83946fc7-4c4d-40d2-9e73-d3cb8c3b8e17"],
Cell[38996, 958, 5827, 110, 428, "Output",ExpressionUUID->"67aa4220-1bd2-4f46-9ac4-37410dd21275"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44860, 1073, 13966, 413, 752, "Input",ExpressionUUID->"dc47b41f-69c1-42bf-a227-10c474dbbefa"],
Cell[58829, 1488, 6760, 127, 359, "Output",ExpressionUUID->"b9843fbe-b225-4ed0-830c-120cd85460d7"],
Cell[65592, 1617, 1027, 16, 32, "Output",ExpressionUUID->"0a3e874a-009a-411f-9785-24ef1b52f40b"]
}, Open  ]],
Cell[66634, 1636, 2144, 57, 148, "Input",ExpressionUUID->"27696950-37eb-471e-85ab-be036b5723a6"],
Cell[CellGroupData[{
Cell[68803, 1697, 8767, 247, 340, "Input",ExpressionUUID->"02264a55-ac20-46e7-a5fe-e2892a8bc932"],
Cell[77573, 1946, 35992, 617, 277, "Output",ExpressionUUID->"748ffb0c-29e4-448c-9b41-ed7da706078c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[113602, 2568, 3999, 114, 189, "Input",ExpressionUUID->"5e9ca86c-2760-410f-9cef-872daf0792d4"],
Cell[117604, 2684, 11424, 216, 289, "Output",ExpressionUUID->"e225f406-09f8-48db-b7c8-31dde495c701"],
Cell[129031, 2902, 547, 8, 32, "Output",ExpressionUUID->"662342d7-8e54-4a81-b591-4eb0f17ccfde"]
}, Open  ]]
}
]
*)



==> code/figure_Prop1.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     39324,       1027]
NotebookOptionsPosition[     37952,        987]
NotebookOutlinePosition[     38777,       1014]
CellTagsIndexPosition[     38734,       1011]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"SetOptions", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "Plot", ",", "ParametricPlot", ",", "Graphics", ",", "Graphics3D", ",", 
      "Plot3D", ",", "ParametricPlot3D"}], "}"}], ",", 
    RowBox[{"BaseStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}], " ", ",", 
       RowBox[{"FontSize", "\[Rule]", "12"}]}], "}"}]}]}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.800556654791069*^9, 3.800556654815521*^9}, {
  3.8005567043829794`*^9, 3.80055671558899*^9}, {3.800558034801488*^9, 
  3.8005580792264066`*^9}, {3.800559980523345*^9, 3.800560042228343*^9}, {
  3.800560199856515*^9, 3.8005602410342064`*^9}, {3.814559787665454*^9, 
  3.814559808605379*^9}, {3.826065308459098*^9, 3.8260653548232107`*^9}, {
  3.8616394413230844`*^9, 
  3.861639445793711*^9}},ExpressionUUID->"8ed6ae1c-6e49-43b2-932c-\
ccaa8534980b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["m", "1"], "=", "0.6"}], ";", 
  RowBox[{
   SubscriptBox["m", "2"], "=", "0.5"}], ";", 
  RowBox[{
   SubscriptBox["vb", "1"], "=", "1"}], ";", 
  RowBox[{
   SubscriptBox["vb", "2"], "=", "1"}], ";", 
  RowBox[{"\[Epsilon]", "=", "0.05"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Alpha]", "1"], "=", 
   RowBox[{
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Alpha]", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"Log", "[", 
           RowBox[{
            SubscriptBox["vb", "1"], "/", "\[Alpha]"}], "]"}]}], ")"}]}], 
       "\[Equal]", 
       SubscriptBox["m", "1"]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", 
        RowBox[{"0.5", 
         SubscriptBox["m", "1"]}]}], "}"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Alpha]", "2"], "=", 
   RowBox[{
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Alpha]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Epsilon]"}], ")"}]}], "+", 
          RowBox[{"Log", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Epsilon]"}], ")"}], 
            RowBox[{
             SubscriptBox["vb", "2"], "/", "\[Alpha]"}]}], "]"}]}], ")"}]}], 
       "\[Equal]", 
       SubscriptBox["m", "2"]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", 
        RowBox[{"0.5", 
         SubscriptBox["m", "2"]}]}], "}"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Alpha]", "20"], "=", 
   RowBox[{"1.03", 
    SubscriptBox["\[Alpha]", "2"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", "s_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Alpha]", "1"], "*", "s"}], ",", 
       SubscriptBox["vb", "1"]}], "]"}], ",", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Alpha]", "2"], "*", "s"}], ",", 
       SubscriptBox["vb", "2"]}], "]"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V0", "[", "s_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Alpha]", "1"], "*", "s"}], ",", 
       SubscriptBox["vb", "1"]}], "]"}], ",", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Alpha]", "20"], "*", "s"}], ",", 
       SubscriptBox["vb", "2"]}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P1", "=", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"V", "[", "s", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "1", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Epsilon]"}], ")"}], 
        RowBox[{"Max", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["vb", "1"], "/", 
           SubscriptBox["\[Alpha]", "1"]}], ",", 
          RowBox[{
           SubscriptBox["vb", "2"], "/", 
           SubscriptBox["\[Alpha]", "2"]}]}], "]"}]}]}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"1.02", 
           SubscriptBox["vb", "1"]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"1.02", 
           SubscriptBox["vb", "2"]}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Red"}], ",", 
     RowBox[{"FrameTicks", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              SubscriptBox["\[Alpha]", "2"], ",", 
              "\"\<\!\(\*SubscriptBox[OverscriptBox[\(\[Alpha]\), \(~\)], \(2\
\)]\)\>\""}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              SubscriptBox["m", "2"], ",", 
              "\"\<\!\(\*SubscriptBox[\(m\), \(2\)]\)\>\""}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              SubscriptBox["vb", "2"], ",", 
              "\"\<\!\(\*SubscriptBox[OverscriptBox[\(\[Beta]\), \(~\)], \
\(2\)]\)\>\""}], "}"}]}], "}"}], ",", "None"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"{", 
             RowBox[{
              SubscriptBox["\[Alpha]", "1"], ",", 
              "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(1\)]\)\>\""}], "}"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{
              SubscriptBox["m", "1"], ",", 
              "\"\<\!\(\*SubscriptBox[\(m\), \(1\)]\)\>\""}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              SubscriptBox["vb", "1"], ",", 
              "\"\<\!\(\*SubscriptBox[\(\[Beta]\), \(1\)]\)\>\""}], "}"}]}], 
           "}"}], ",", "None"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<Good 1\>\"", ",", "\"\<Good 2\>\""}], "}"}]}], ",", 
     RowBox[{"FrameStyle", "\[Rule]", 
      RowBox[{"AbsoluteThickness", "[", "0.5", "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P2", "=", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"AbsolutePointSize", "[", "5", "]"}], ",", 
      RowBox[{"Point", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["m", "1"], ",", 
         SubscriptBox["m", "2"]}], "}"}], "]"}], ",", 
      RowBox[{"Inset", "[", 
       RowBox[{"\"\<m\>\"", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           SubscriptBox["m", "1"], "+", "0.05"}], ",", 
          RowBox[{
           SubscriptBox["m", "2"], "+", "0.04"}]}], "}"}]}], "]"}], ",", 
      "Red", ",", 
      RowBox[{"Point", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["vb", "1"], ",", 
         SubscriptBox["vb", "2"]}], "}"}], "]"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P3", "=", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"AbsoluteThickness", "[", "0.5", "]"}], ",", "Dashed", ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["\[Alpha]", "1"], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["\[Alpha]", "1"], ",", 
           SubscriptBox["\[Alpha]", "2"]}], "}"}]}], "}"}], "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", 
           SubscriptBox["\[Alpha]", "2"]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["\[Alpha]", "1"], ",", 
           SubscriptBox["\[Alpha]", "2"]}], "}"}]}], "}"}], "]"}]}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P4", "=", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"V0", "[", "s", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "1", ",", 
       RowBox[{
        SubscriptBox["vb", "2"], "/", 
        SubscriptBox["\[Alpha]", "20"]}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", 
        RowBox[{"Dashing", "[", "Tiny", "]"}], ",", "Black"}], "]"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"1.02", 
           SubscriptBox["vb", "1"]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"1.02", 
           SubscriptBox["vb", "2"]}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"FrameTicks", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              SubscriptBox["\[Alpha]", "2"], ",", 
              "\"\<\!\(\*SubscriptBox[OverscriptBox[\(\[Alpha]\), \(~\)], \(2\
\)]\)\>\""}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              SubscriptBox["m", "2"], ",", 
              "\"\<\!\(\*SubscriptBox[\(m\), \(2\)]\)\>\""}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              SubscriptBox["vb", "2"], ",", 
              "\"\<\!\(\*SubscriptBox[OverscriptBox[\(\[Beta]\), \(~\)], \
\(2\)]\)\>\""}], "}"}]}], "}"}], ",", "None"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"{", 
             RowBox[{
              SubscriptBox["\[Alpha]", "1"], ",", 
              "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(1\)]\)\>\""}], "}"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{
              SubscriptBox["m", "1"], ",", 
              "\"\<\!\(\*SubscriptBox[\(m\), \(1\)]\)\>\""}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              SubscriptBox["vb", "1"], ",", 
              "\"\<\!\(\*SubscriptBox[\(\[Beta]\), \(1\)]\)\>\""}], "}"}]}], 
           "}"}], ",", "None"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<Good 1\>\"", ",", "\"\<Good 2\>\""}], "}"}]}], ",", 
     RowBox[{"FrameStyle", "\[Rule]", 
      RowBox[{"AbsoluteThickness", "[", "0.5", "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"P4", ",", "P2", ",", "P3", ",", "P1", ",", 
   RowBox[{"ImageSize", "\[Rule]", "250"}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "1"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Export", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
       "\"\<prop1_dist.pdf\>\""}], ",", "%"}], "]"}], ";"}], 
   "*)"}]}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJwdzFtIk2EAh/Ghc8q0dCpijBKnraFonsiKEL4MT4taeQAPkykzZOrmYUKY
WY1QE1kOz19qq5FsJVoiChO88ZSCU7sR0RI84cXnbsbwRmfv/714+N09keW6
5xVePB7vJgl6xA2CcwXHdLYNCyGP3xwIv4R4y2CzZT8Z1moKlfC9w6CG97Rb
r2DjQ30/tE3eGYFq0ZVx+NViWYKS6qHbF0SV9GkiTEphX0LTYZIBpiVMtUPd
QJURBgyWslDqOKGWJTameoja8+P7kO+O2oWP7IK/cOlD2N1LfOdvUQ8ClCvR
zzhmIZilGnWyU1jev+2EMqemSUr8ea2H6p6Rn2YSzVe3zqBKzXrggvizbxZR
OmHyh535eSK4Pn0UBhXRbgmsSy2NgQmuyFiYvexQwIn4ojwoXz0shmazoAQ+
3kjmZxOr2AfUEL8OCQzOYKkr3A0lLKgXq6Gjq037hOiybr+DBk1OK0z/1UBt
9bV/g3rjPvXFUegPWBRxMQat12v1ayqOGWDSXsOy9r7RnUqOabJ9t0L5ety/
PaK4W7gHnULlx5o3HBM+aeuFPm9bPsGOuNkhKMr9s3w8xzF2H9dvmBFk8mpZ
5Jgs5yb1PzODJ24=
  "],ExpressionUUID->"fcca7145-fdac-46cf-83db-f62fa763a9d2"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {GrayLevel[0], AbsoluteThickness[1], Opacity[1.], Dashing[Tiny], 
       FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwVjms0lHkAh2ei1rZYNOVSkVy6MLtKO2tRvy2sZltpUJY9rUpFOauLQ+mc
1VaiJsQiTmQca2nUqtzCZkWbM7p5MTWDIWaM9w0zf9HFbbTth+c85/n22O47
EnBgHovF8vnI/3YPzlf+sZrC8owyvaocCQT3W1OnuBRuaoriO0QSRK557+bv
SsHj+zwyVipB7ozg8vRGCqF6KT3cWgneij7xFARSyIn9pbJULsFt5nj23K8U
zEJdwvMsW+Fwir81pJPCfLua5rN5rTC99u4v44R2aKqazghEj/B3pi5g3VgH
zAo3GRZ3PMFRk3UNT/hSZDvasYr6n+GYrWlBYf5zqFlK/qrjFHxV1350NpRh
bYDaUn6xHaucguUu4XLYHMsv6EvrQLddwzrNiy78E5MkbhR3oud2G1vp1YOa
wu36JxuloB8Y5/jnKvBz3qNFSc3P0ZI8PT/20z7cjo8XR/e8wK12M/dF+16i
wkExcXNAhglZ1PibkH58NrssrVkpx0lR8QZP0wGY1KSXV0x1YV5ZTBfuDeDf
jbXnJnXdeGtoGSWKVWKl2OylhYUCJvUctzwnFbo2bROacHvhUlYSEfhchc1F
Xw/v/rIP9ePGiRGpgwh8tYs67/sS/AQjPbdv1Fj4Iav6jGM/tuxTRu+fUOPb
GfMWblU/9qYbLeGWDaHIUJjggwEksdtsKoJoKPR3mRo0DYDz+OCSTCMGI9Ee
9F0/Ja7Lso641DPobDyVY9auRPgXlvqHw19hyEFM5AIVkntjzn+wGkabbkyY
0qvCnbb9hwQtw0i/9ztrJGwQ3lbO7h9Oj8BR41fH0wxirpz/HZ83Cmb9pKX2
hBoNSboq//5RnA2bDdoxpYa6JtmkIleD1zrLTtH5IXDWXn9GeWvhdi7D6aoB
jUO0teSSRoubyyedWBdp3F9aaxc5pkXv8gXx3Es0zHcITntPaGFkzWkJTaXx
sPYcTzepxVFrlz3VGTRshUxxtD7BVzaRWYev0pA7V5wRLCVoWCGfld6gwT/u
42HOJ6Dsap+Kn9EQlfRdmdhGwLZvsZJRNN53nxhv207gai+N0O+k8adXmfhC
EEG2/Rg7TEaDvfhzi+kwglCH1TxOP426u/I3ijgClWNuQcJrGqt1UeVFxQRv
15w8EshhkCK8PONXStCcQSJ+WsKAmFdunRITpE0d3BNuwaB6/bTS/xbBqtad
gphlDDZHXjDX1RGERLq6ZtozCOks/i247eN/ifZdxwYGDXskT+d1EFw0Pki6
eQxstCNW5VKCXXG9tNKNwZCBa7V+NwHxeSIf92RwbFPTqzuDBCvU4nozHwbS
x4O83TSB5gfbSitfBm4hBokGwwT1Vbk3VvIZ6GL8rcMIQUBicv56PwZ72TFR
C8cJbEbnstz9GTxIu1Jb/YZgJDAudYuAgVDcG2A4TZBodyAhYCcDDY9deHeW
QHBJERcazOChzsvQXUewYLF3TcPH/g9hCD33
        "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGAQB2IQDQEf7H8HHjT7Fv3CHsb3n2QY2JSI4L9IVHCalIrg
SzH+U96Ui+D7LLjNeqkUwd9wb9pJwTYEX0Q2qDdwGoLff/607fE7CD5Xk+s7
G+WXcP71s5M0Ly9D8M/rnee5qv4Kzp/HqGp8ZDOC77L7inGc2Ws4/8CzueVP
DyP4GephyTf83sD5z/0yNMsuIPjWLyYbMca+hfMzMyTFzB8g+If+9i68kfAO
zv/AIlOQ/gbB//aJWXJh3ns4v+ZnY0/AdgT/Pxi8twcAdNV+xQ==
        "]]},
      Annotation[#, "Charting`Private`Tag$5332#1"]& ], {}}, {{}, {}, {}}}, 
   {AbsolutePointSize[5], PointBox[{0.6, 0.5}], 
    TagBox[InsetBox["m", {0.65, 0.54}],
     "InsetString"], 
    {RGBColor[1, 0, 0], PointBox[{1, 1}]}}, 
   {AbsoluteThickness[0.5], Dashing[{Small, Small}], 
    LineBox[{{0.2524804795260597, 0}, {0.2524804795260597, 
      0.18653360551091}}], 
    LineBox[{{0, 0.18653360551091}, {0.2524804795260597, 
      0.18653360551091}}]}, {{{}, {}, 
     TagBox[
      {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], FaceForm[
       Opacity[0.3]], LineBox[CompressedData["
1:eJwVkH841HcAx9Wi5Uoxtasei5VFcWoxU/ROnl21PI986Sdrja5lfhyrNBrL
r54jjUfa+kGJ6Rny+LEYZl0tT05GJ+5OuHO/P0fcR0odKrM/3s/rj/dfr5dD
GJ/hzTUzM+PO7n9u3l+gLnESg2VXsnuvshWdAxkeElcxXPbp0+YYWhEWxhdY
bBLDP8e5uZK2Iit6OyfCR4wLc6pdLGZa8TTNkMBhxLDSNy/6006E09Xu1o1n
xLCpkj5mh4hQt6ADnZ1isH0tgwckImxofltgOtmFtby40PD2NkjLbDN95U8Q
EOqTKBxsR/JY3r5y1x7cihdye8QdCJsgjxJOS9CuPqpyaniMidTxWB+5FO/e
pbXwtGJkRxw12a/vBed6Nf+D/i509Z6vMeU/hdY21OG4/gkYiyxrT1MfUtyX
Nw2MdEOWTZlLfgOo420sr1T1wLLA8iEpl4MfIypyfCbBtnkXVhyaUuC+oMk4
qZbi4NIXWVcclDDtvrvaKJFhKCrRwaxHiXr9tq8z5b2Yjq37PT5RhYUXPxo/
2/0UPK/2nYSjxtCyM+dXKfowcsTfm6VU47bfEEuh6ceEe4o9MjQwT63VmGQD
2NuRaxf9uRa6X6fuNynl8LQJZlUMahEqLHzdK1MgbuW4tSZfh5C7wk3XNYMQ
pU1HdnL1sP8jocL3lBI3LzfUt43oIV98/7iaKtEVt2eFsIjgcO+OMulJFdJe
X4tp2WlAhfOPSyfHVAgaYJYljRoQGeB1quI7Nc5kaKVuRUMwKj0O1BjVWNPv
LBjnDsNnevCYLkKDNRO7mKrpYQSktJmiqAbbYyT8VZXP0NO/JTn9ey3UF22T
bzAjcBSGuD0a0aIviVO63GIUXlZ/hYfH6cDYvmkuqRwFW9/6YN2oDkMLPJxU
gUZE5n31YeoxPWQPdt5mz6NIKf/U6DKsR5xq5aMaCwrzOm+GPevFmjGSLxdQ
CITc+veMemzdfGl1khVFTs+h5L7nepRWq66q2BSF71KtBJN6nChMzCx3pWhi
ujma9wkWn759zHs/xfjUCf6VtQRl+T+lSw5SxJsnd6c7E/jVMsUxoRSTiwWe
sesJ4kdN8qJvKMwcC2a4bgTy8C/2mkdRWAW05Lz8jKBij8Kv8yzF+hLb6gAu
wY51SxyOlFOE764bM+cRjNdy126spLgU9G/xim8JCrckuc6tphCFaILdIghe
+g97/VZHwYmybjwQTVDEb2EM9yhM2dEpFacIpu78kB4ro7jQ6WgTeI6g1Kcq
y7eP4p7Uu4UnINjzUJdrI5/1UQTFJ2YR3JIxhXfUFPtpSl/JzwSBRzJLMnQU
Wa8vZzfkErw1CMv2GSj+nqna2pFHEDTlUm8apfh4iaL41S+zf2p4c9sYRTB7
Iph1ZbYP6+o/V19QnLNfON/+GkFwvlgU+Yqi0Wl1o3shgZnd/MfekxQjGzZH
7rox26PUR7LoDcUqr0C7wzcJ3C5/8tz/LYVu8ubgrmKC/wDQVFj7
        "]], 
       LineBox[{{1., 0.7390475208742708}, {1., 0.7432743702580885}, {1., 
        0.7473385156433787}, {1., 0.7549284979405331}, {1., 
        0.7625184802376871}, {1., 0.7774008752264583}, {1., 
        0.7935437952923229}, {1., 0.8086100984113348}, {1., 
        0.8249369266074403}, {1., 0.8409661851980086}, {1., 
        0.8559188268417243}, {1., 0.8721319935625336}, {1., 
        0.8872685433364901}, {1., 0.9021075235049094}, {1., 
        0.9182070287504223}, {1., 0.9332299170490825}, {1., 
        0.9416149585245412}, {1., 0.95}}]},
      Annotation[#, "Charting`Private`Tag$5308#1"]& ], {}}, {{}, {}, {}}}},
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  BaseStyle->{FontFamily -> "Times New Roman", FontSize -> 12},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox["\"Good 2\"", TraditionalForm], None}, {
     FormBox["\"Good 1\"", TraditionalForm], None}},
  FrameStyle->AbsoluteThickness[0.5],
  FrameTicks->{{{{0.18653360551091, 
       FormBox[
       "\"\\!\\(\\*SubscriptBox[OverscriptBox[\\(\[Alpha]\\), \\(~\\)], \
\\(2\\)]\\)\"", TraditionalForm]}, {0.5, 
       FormBox[
       "\"\\!\\(\\*SubscriptBox[\\(m\\), \\(2\\)]\\)\"", TraditionalForm]}, {
      1, 
       FormBox[
       "\"\\!\\(\\*SubscriptBox[OverscriptBox[\\(\[Beta]\\), \\(~\\)], \
\\(2\\)]\\)\"", TraditionalForm]}}, None}, {{{0, 
       FormBox["0", TraditionalForm]}, {0.2524804795260597, 
       FormBox[
       "\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(1\\)]\\)\"", 
        TraditionalForm]}, {0.6, 
       FormBox[
       "\"\\!\\(\\*SubscriptBox[\\(m\\), \\(1\\)]\\)\"", TraditionalForm]}, {
      1, 
       FormBox[
       "\"\\!\\(\\*SubscriptBox[\\(\[Beta]\\), \\(1\\)]\\)\"", 
        TraditionalForm]}}, None}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->250,
  Method->{"ScalingFunctions" -> None},
  PlotRange->{{0, 1.02}, {0, 1.02}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.800711507834197*^9, 3.800711513607745*^9}, {
   3.8007118177873354`*^9, 3.8007118216842575`*^9}, 3.8007119056742544`*^9, 
   3.80071198663342*^9, 3.80071258128325*^9, 3.80071325053985*^9, 
   3.8007134934317894`*^9, 3.8007139912936277`*^9, {3.800724418907377*^9, 
   3.800724495364131*^9}, 3.8007245323719716`*^9, 3.8007247839599094`*^9, {
   3.8007248283369303`*^9, 3.800724842647639*^9}, 3.8009700251910353`*^9, {
   3.8088488275001106`*^9, 3.808848874436969*^9}, {3.8130721903422766`*^9, 
   3.8130722266681643`*^9}, 3.8130808322965126`*^9, 3.813080869150986*^9, {
   3.814559790806514*^9, 3.81455981091987*^9}, 3.8249033406817656`*^9, 
   3.8249036686530695`*^9, 3.8249053407839193`*^9, {3.824905382374712*^9, 
   3.8249053898089375`*^9}, 3.824905446456067*^9, 3.8260653586026382`*^9, 
   3.8581837573092794`*^9, 3.861639191434967*^9, 
   3.861639448599498*^9},ExpressionUUID->"33fad013-a118-43ce-b034-\
c7596f0d7dea"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ClearAll", "[", 
  RowBox[{"Pb", ",", "Pb0"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Alpha]", "20"], "=", 
   RowBox[{
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Alpha]", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"Log", "[", 
           RowBox[{
            SubscriptBox["vb", "2"], "/", "\[Alpha]"}], "]"}]}], ")"}]}], 
       "\[Equal]", 
       SubscriptBox["m", "2"]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", 
        RowBox[{"0.5", 
         SubscriptBox["m", "2"]}]}], "}"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Alpha]", "20"], "=", 
   RowBox[{"1.03", 
    SubscriptBox["\[Alpha]", "2"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F0", "[", 
    RowBox[{"x_", "/;", 
     RowBox[{"x", "\[LessEqual]", 
      FractionBox[
       SubscriptBox["vb", "2"], 
       SubscriptBox["\[Alpha]", "20"]]}]}], "]"}], ":=", 
   RowBox[{"Max", "[", 
    RowBox[{
     RowBox[{"1", "-", 
      FractionBox["1", "x"]}], ",", "0"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F0", "[", 
    RowBox[{"x_", "/;", 
     RowBox[{"x", ">=", 
      FractionBox[
       SubscriptBox["vb", "2"], 
       SubscriptBox["\[Alpha]", "20"]]}]}], "]"}], ":=", "1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F1", "[", 
    RowBox[{"x_", "/;", 
     RowBox[{"x", "\[LessEqual]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "\[Epsilon]"}], ")"}], "*", 
       FractionBox[
        SubscriptBox["vb", "2"], 
        SubscriptBox["\[Alpha]", "2"]]}]}]}], "]"}], ":=", 
   RowBox[{"Max", "[", 
    RowBox[{
     RowBox[{"1", "-", 
      FractionBox["1", "x"]}], ",", "0"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F1", "[", 
    RowBox[{"x_", "/;", 
     RowBox[{
      RowBox[{"x", ">", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Epsilon]"}], ")"}], "*", 
        FractionBox[
         SubscriptBox["vb", "2"], 
         SubscriptBox["\[Alpha]", "2"]]}]}], "&&", 
      RowBox[{"x", "<=", 
       FractionBox[
        SubscriptBox["vb", "2"], 
        SubscriptBox["\[Alpha]", "2"]]}]}]}], "]"}], ":=", 
   RowBox[{"1", "-", 
    FractionBox[
     SubscriptBox["\[Alpha]", "2"], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "\[Epsilon]"}], ")"}], 
      SubscriptBox["vb", "2"]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F1", "[", 
    RowBox[{"x_", "/;", 
     RowBox[{"x", ">=", 
      FractionBox[
       SubscriptBox["vb", "2"], 
       SubscriptBox["\[Alpha]", "2"]]}]}], "]"}], ":=", "1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Pb0", "[", 
    RowBox[{"p_", "/;", 
     RowBox[{"p", "\[LessEqual]", 
      RowBox[{
       RowBox[{
        FractionBox[
         SubscriptBox["vb", "1"], 
         SubscriptBox["\[Alpha]", "1"]], "*", 
        SubscriptBox["\[Alpha]", "20"]}], "+", 
       SubscriptBox["vb", "1"]}]}]}], "]"}], ":=", 
   RowBox[{"p", "*", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"F0", "[", 
       RowBox[{"p", "/", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Alpha]", "1"], "+", 
          SubscriptBox["\[Alpha]", "20"]}], ")"}]}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Pb0", "[", 
    RowBox[{"p_", "/;", 
     RowBox[{"p", ">", 
      RowBox[{
       RowBox[{
        FractionBox[
         SubscriptBox["vb", "1"], 
         SubscriptBox["\[Alpha]", "1"]], "*", 
        SubscriptBox["\[Alpha]", "20"]}], "+", 
       SubscriptBox["vb", "1"]}]}]}], "]"}], ":=", 
   RowBox[{"p", "*", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"F0", "[", 
       FractionBox[
        RowBox[{"p", "-", 
         SubscriptBox["vb", "1"]}], 
        SubscriptBox["\[Alpha]", "20"]], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Pb", "[", 
    RowBox[{"p_", "/;", 
     RowBox[{"p", "\[LessEqual]", 
      RowBox[{
       RowBox[{
        FractionBox[
         SubscriptBox["vb", "1"], 
         SubscriptBox["\[Alpha]", "1"]], "*", 
        SubscriptBox["\[Alpha]", "2"]}], "+", 
       SubscriptBox["vb", "1"]}]}]}], "]"}], ":=", 
   RowBox[{"p", "*", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"F1", "[", 
       RowBox[{"p", "/", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Alpha]", "1"], "+", 
          SubscriptBox["\[Alpha]", "2"]}], ")"}]}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Pb", "[", 
    RowBox[{"p_", "/;", 
     RowBox[{"p", ">", 
      RowBox[{
       RowBox[{
        FractionBox[
         SubscriptBox["vb", "1"], 
         SubscriptBox["\[Alpha]", "1"]], "*", 
        SubscriptBox["\[Alpha]", "2"]}], "+", 
       SubscriptBox["vb", "1"]}]}]}], "]"}], ":=", 
   RowBox[{"p", "*", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"F1", "[", 
       FractionBox[
        RowBox[{"p", "-", 
         SubscriptBox["vb", "1"]}], 
        SubscriptBox["\[Alpha]", "2"]], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Pb", "[", "x", "]"}], ",", 
     RowBox[{"Pb0", "[", "x", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{
      SubscriptBox["\[Alpha]", "1"], "+", 
      SubscriptBox["\[Alpha]", "2"], "-", "0.15"}], ",", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["vb", "1"], "+", 
       SubscriptBox["vb", "2"]}], ")"}]}], "}"}], ",", 
   RowBox[{"Epilog", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(1\)]\)+\!\(\*SubscriptBox[\(\
\[Alpha]\), \({2, 3}\)]\)\>\"", ",", "12"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Alpha]", "1"], "+", 
           SubscriptBox["\[Alpha]", "20"], "+", "0.05"}], ",", 
          RowBox[{
           RowBox[{"Pb", "[", 
            RowBox[{
             SubscriptBox["\[Alpha]", "1"], "+", 
             SubscriptBox["\[Alpha]", "2"], "-", "0.15"}], "]"}], "+", 
           "0.02"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[\(\[Beta]\), \({2, \
3}\)]\)(1+\!\(\*FractionBox[SubscriptBox[\(\[Alpha]\), \(1\)], \
SubscriptBox[\(\[Alpha]\), \({2, 3}\)]]\))\>\"", ",", "12"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            FractionBox[
             SubscriptBox["vb", "1"], 
             SubscriptBox["\[Alpha]", "1"]], "*", 
            SubscriptBox["\[Alpha]", "2"]}], "+", 
           SubscriptBox["vb", "1"], "+", "0.05"}], ",", 
          RowBox[{
           RowBox[{"Pb", "[", 
            RowBox[{
             SubscriptBox["\[Alpha]", "1"], "+", 
             SubscriptBox["\[Alpha]", "2"], "-", "0.15"}], "]"}], "+", 
           "0.02"}]}], "}"}]}], "]"}]}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Red"}], "]"}], 
      ",", 
      RowBox[{"Directive", "[", 
       RowBox[{"Black", ",", 
        RowBox[{"Dashing", "[", "Tiny", "]"}]}], "]"}]}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<p\>\"", ",", "\"\<profit\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"AbsoluteThickness", "[", "0.5", "]"}]}], ",", 
   RowBox[{"Ticks", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Alpha]", "1"], "+", 
           SubscriptBox["\[Alpha]", "20"], "+", "0.004"}], ",", "\"\<\>\"", 
          ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", "0.01"}]}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            FractionBox[
             SubscriptBox["vb", "1"], 
             SubscriptBox["\[Alpha]", "1"]], "*", 
            SubscriptBox["\[Alpha]", "20"]}], "+", 
           SubscriptBox["vb", "1"]}], ",", "\"\<\>\"", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", "0.01"}]}], "}"}]}], "}"}]}], "}"}], ",", "None"}], 
     "}"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", 
      RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}], " ", ",", 
      RowBox[{"FontSize", "\[Rule]", "12"}]}], "]"}]}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "370"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
     "\"\<prop1_profit.pdf\>\""}], ",", "%"}], "]"}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->CompressedData["
1:eJwdz09IWgEAx3Fno9gwxkLcULYYcxSsjdgfxtpge43EPcZAD5UrZaXVEpse
HMEG0wpKlnoYNvaHgStJEpsOTXCWm4kYLGlozCgsWGKOvaKD8A7L2Pu9w4/P
6Xf4nuvWy3u4HA5HzAzypdFeqYwiTk8810HHmGYQWkLp1/D9yZsf4FJ00QeP
R2YDUKiUR2Cyg/8NXtHUr8BXWvka+ytI1qHAuvUbbvbW7kDSm92DZg9NQ64h
W4b+1ImK+4z2paIA0s+St+GRq+m7UCnYboFfg/dI+NOw0QZ37hx2wWutbjWs
9436HjL+FYWDMJ/5ZUo9pojQhZwZGhtjMxtPKOJ7eN0DqevxtzoT07VwahI2
v7vlhsuKXS9somIxeEP3j9VJpnPwo/TLFtz7k9mG9j71Lsys1pXYf7yahqr0
g5oBRoeEJ4TSPHERXi4nm2Flt6sdksf2FXB+tEEFg+OdGmhtcA/B4vDcCJyO
DDhhwV1kte3nDqaGKELHH+a4GGXap0fhTMJZBelPKR58MxE4C02uz2LY/iLC
ajmY/VGIUsT5ikvL0NNfqnyZYHr0JQFc9BpFcJP0n4HO7CMxHGyysf4H3+Yv
qQ==
  "],ExpressionUUID->"75b45e48-b77c-4b33-836c-38852de2ea1d"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[1, 0, 0], AbsoluteThickness[1], Opacity[1.], 
      LineBox[CompressedData["
1:eJxFlXs0VFsYwCd5pcRVKj1ILqlbHqFG5EPIKwo9cJNKJfIqJZVXcuuWRgxF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       "]]},
     Annotation[#, "Charting`Private`Tag$6054#1"]& ], 
    TagBox[
     {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], Dashing[Tiny], 
      LineBox[CompressedData["
1:eJxF0Hs01GkcBvAxm4iSbCpdSFujVbnFNhLfaYpl1rYnlwonVMptTW5xal2K
tXZTLjPtRo2MyxIyySU2cWq1LrtTKe36zRhSLk0lxSBD4932HPu+f8z5nOc8
z/v9nTPGh4+7HaXTaLTIj7//vHDGbalN4mP435sCavGDVGJXna92YCZx5UgI
PSefmOed/O5DM7Fsa434nmYn9u6gfooHjzjiIpmI+vUJ9sH9ebEzyn+wk+eD
F8wwJNgdP/u7J5sTkwT7c7WZRJ1yR8vVLkRGm7GXfShxP116NfE6sT6G4zyP
KcXOxu/knWMRd6cwZUtdiB18RvgGb6K8kp7tFEc0eH3rxY93iKf8NqUucunG
ipRCxR434nP+Mv9MH+JXbWq2n3KJqy2pVyv4xEZ6yp71PcQxwfSto0NExrZw
k5K3xPRQH5opXYb1fWJZZW5C5HFLDCMsiC2aa9KqbInm9poBNq7EgK74jhhP
YnaEYke9L1GsHVyqDCTSinv17SKI1iyPpLhTMmjPixiIj5ZBkLR9pDGZZEE0
+KBzMmibyx06ta2sX0hm7hIKm6+SfX5s2kmnBtJH9h3a5NpHerYLs2eveg/O
AysHWQe/6cH7lOGsoqAcks0ePbN7XNGLc1etZafd70/x+wNrGjrKFz6D1rkc
JU/b0mz1HO+r9ip5yxz78b5mha1zOncA99J4/fns7wdxLwoV2iZeGMK9Y53q
dl/DC9zT8t87JzyU4z5B3ryeNf0S92X1DjFpRq9xP83Y16FnOYzzIgWcavJ6
g/e7D7ZsLuaO4Oywwci86tJbvFds53cW+r/D2ctqkL/wFcnCA2vjNBJH4c+5
rLxfGrRWawz3palaugm8Mfz/2IV7PA1jKKBlLj8tGa76rlKBvx+gwxWtchrH
mfVbSwBNMo7fm1WHGX1yeALfn+1WqWVPTuB9n7tMzjkziXsDXd5Z9oL3OFvP
WHiIBe/xPX8bw3XRjCn8nntlfLmoYQr36fsM9OZ/qYS/5rK6u35rwUOSfROm
Cx8dmcb326e2pBiOTON7+gWcdFXyDO7rMxzcjJd/wDlMfHrlEeEH+PbgdcWt
vm6Yx7ymtc1GBT5tDu0mlt1QMbYBbbyjgu1qW+oLL0mhYjRG5Oc8C/acZzJz
PSmkG91I2SibBZVeuZrVTxI4I7A9tPgYgh2G+ZNCPQlIt2V8FhuEoD/QzK9A
VwJWnQODvSEIzMQLA4t0JDCwIDNEdBzBqlmee5mWBJxih6K+PolAU1p6sZEu
AS03/g9p5xCYJDWlqSko4Gm8KdeoRuBJLzFVdVLwqoDNPV6LYOfQ0XdLHlOw
yyHboqsOwc2MOFeTDgrGo3fVFt/+uI/KbXEXU7DveU6TYwsC+/DNDdX3KFjV
6PQoWYLA+zQKzqilIPqAgP+6G0F+GetERTUFYsWop3svgrHwXD3xDQoSTHOl
6/oRnPQT0rVFFPRdVPTfHUZgHcyrzCimgLnVpfjztx/3qhOOVUUUZD24EpQ1
imCJ17GQvwsoYKtz3vhPIqiRBx1Zk0fBJWHe9bYpBJFs5RfsXAoUdhMRFjMI
7l/j5QRepsC1i2OdrULw8vL42fM5FBRFCicRQvBHWa9WzUUK/gUJo8TU
       "]]},
     Annotation[#, "Charting`Private`Tag$6054#2"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"p\"", TraditionalForm], 
    FormBox["\"profit\"", TraditionalForm]},
  AxesOrigin->{0.28901411995504955`, 0.28901411995504955`},
  AxesStyle->AbsoluteThickness[0.5],
  BaseStyle->{FontFamily -> "Times New Roman", FontSize -> 12},
  DisplayFunction->Identity,
  Epilog->{
    InsetBox[
     FormBox[
      StyleBox[
      "\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \
\\(1\\)]\\)+\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\({2, 3}\\)]\\)\"", 12, 
       StripOnInput -> False], TraditionalForm], {0.49461009320229693`, 
     0.3090140850369697}], 
    InsetBox[
     FormBox[
      StyleBox[
      "\"\\!\\(\\*SubscriptBox[\\(\[Beta]\\), \\({2, \
3}\\)]\\)(1+\\!\\(\\*FractionBox[SubscriptBox[\\(\[Alpha]\\), \\(1\\)], \
SubscriptBox[\\(\[Alpha]\\), \\({2, 3}\\)]]\\))\"", 12, StripOnInput -> 
       False], TraditionalForm], {1.7888040685801099`, 0.3090140850369697}]},
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->370,
  LabelStyle->Directive[
    GrayLevel[0], FontFamily -> "Times New Roman", FontSize -> 12],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{{{0.44861009320229694`, 
      FormBox["\"\"", TraditionalForm], {0, -0.01}}, {1.760968190637513, 
      FormBox["\"\"", TraditionalForm], {0, -0.01}}}, {}}]], "Output",
 CellChangeTimes->{{3.8249034369309745`*^9, 3.8249034411483*^9}, 
   3.82490352787873*^9, 3.82490369635312*^9, 3.824903934086851*^9, {
   3.824903967799845*^9, 3.8249040444013276`*^9}, {3.8249040994167075`*^9, 
   3.8249041211178255`*^9}, {3.8249043590994143`*^9, 3.824904400836644*^9}, 
   3.824904538957961*^9, 3.824904579540732*^9, {3.8249046115557165`*^9, 
   3.82490469228839*^9}, 3.8249047269057655`*^9, {3.824904907081606*^9, 
   3.824904911941964*^9}, {3.8249049527124777`*^9, 3.8249049955912247`*^9}, 
   3.824905248360213*^9, 3.824905479961544*^9, {3.8260653849933395`*^9, 
   3.8260654127152677`*^9}, {3.8260654451703963`*^9, 3.82606546942277*^9}, {
   3.8260655155226774`*^9, 3.8260656540847855`*^9}, 3.826065702237294*^9, 
   3.8581837785936666`*^9, 3.8616392514401083`*^9, 3.8616393524932847`*^9, 
   3.8616394070430183`*^9, {3.86163945125729*^9, 
   3.861639461245941*^9}},ExpressionUUID->"ee919be1-b6d9-417d-946e-\
c241eab90209"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{
  3.861639274012088*^9},ExpressionUUID->"69006fb1-6592-4f36-b3f5-\
09926970f3c5"]
},
WindowSize->{1023, 1039},
WindowMargins->{{437, Automatic}, {167, Automatic}},
TaggingRules->{"TryRealOnly" -> False},
Magnification:>1.25 Inherited,
FrontEndVersion->"11.1 for Microsoft Windows (64-bit) (April 18, 2017)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]], 
   Cell[
    StyleData["Graphics", All], FontFamily -> "Times New Roman", FontSize -> 
    16], 
   Cell[
    StyleData["Graphics3D", All], FontFamily -> "Times New Roman", FontSize -> 
    14]}, Visible -> False, FrontEndVersion -> 
  "11.1 for Microsoft Windows (64-bit) (April 18, 2017)", StyleDefinitions -> 
  "PrivateStylesheetFormatting.nb"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 940, 21, 63, "Input", "ExpressionUUID" -> \
"8ed6ae1c-6e49-43b2-932c-ccaa8534980b"],
Cell[CellGroupData[{
Cell[1523, 45, 11032, 321, 649, "Input", "ExpressionUUID" -> \
"fcca7145-fdac-46cf-83db-f62fa763a9d2"],
Cell[12558, 368, 7187, 138, 334, "Output", "ExpressionUUID" -> \
"33fad013-a118-43ce-b034-c7596f0d7dea"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19782, 511, 10050, 310, 920, "Input", "ExpressionUUID" -> \
"75b45e48-b77c-4b33-836c-38852de2ea1d"],
Cell[29835, 823, 7970, 156, 354, "Output", "ExpressionUUID" -> \
"ee919be1-b6d9-417d-946e-c241eab90209"]
}, Open  ]],
Cell[37820, 982, 128, 3, 38, "Input", "ExpressionUUID" -> \
"69006fb1-6592-4f36-b3f5-09926970f3c5"]
}
]
*)


